High harmonic generation in monolayer MoS2 controlled by resonant and near-resonant pulses on ultrashort time scales

We report on experimental investigation of nonperturbative high harmonic generation (HHG) in monolayer MoS2 in the ultraviolet spectral region driven by mid-infrared light. We study how the HHG is influenced by pre-excitation of the monolayer using resonant and near-resonant pulses in a pump-probe-like scheme. The resonant light creates high density exciton population. Due to ultrafast dephasing caused by electron-electron scattering, the HHG is suppressed in the presence of pre-excited carriers. In the case of near-resonant excitation with photon energy below the exciton transition, the dynamics of the observed suppression of the HHG yield contains a fast component which is a consequence of momentum scattering at carriers, which are excited by two-photon transition when the two pulses temporally overlap in the sample. This interpretation is supported by comparison of the experimental data with theoretical calculations of two-photon absorption spectrum of MoS2 monolayer. This work demonstrates a possibility to control HHG in lowdimensional materials on ultrashort timescales by combining the driving strong-field pulse with a weak near-resonant light.

==> anc/Figure1b.dat <==
6.39175257731959	0.602851985124937
6.3835504763055	0.757851985124909
6.37536939870937	0.67285198512493
6.36720926380461	0.717851985124946
6.35906999127741	0.657851985124887
6.35095150122411	0.737851985124927
6.34285371414857	0.547851985124873
6.33477655095957	0.572851985124935
6.32671993296825	0.752851985124914
6.31868378188556	0.672851985124901
6.31066801981971	0.60285198512488
6.30267256927365	0.372851985124918
6.29469735314259	0.422851985124873
6.28674229471149	0.427851985124897
6.27880731765265	0.422851985124901
6.27089234602323	0.287851985124939
6.26299730426282	0.327851985124959
6.25512211719108	0.302851985124925
6.24726671000532	0.342851985124946
6.23943100827812	0.272851985124924
6.23161493795502	0.357851985124875
6.22381842535216	0.432851985124921
6.21604139715395	0.172851985124901
6.20828378041081	0.2678519851249
6.20054550253688	0.227851985124937
6.19282649130772	0.202851985124902
6.18512667485811	0.272851985124924
6.17744598167979	0.352851985124908
6.16978434061926	0.482851985124932
6.16214168087556	0.467851985124889
6.15451793199814	0.332851985124898
6.14691302388463	0.247851985124918
6.13932688677876	0.347851985124913
6.13175945126815	0.482851985124932
6.12421064828226	0.607851985124904
6.11668040909025	0.682851985124892
6.10916866529893	0.752851985124914
6.10167534885063	0.662851985124882
6.09420039202122	0.722851985124913
6.08674372741799	0.692851985124883
6.07930528797769	0.732851985124904
6.07188500696449	0.897851985124896
6.06448281796799	0.902851985124919
6.05709865490123	0.937851985124888
6.04973245199874	0.882851985124909
6.04238414381457	1.11285198512493
6.03505366522037	1.05785198512492
6.02774095140344	-3.9471480148751
6.02044593786485	1.1378519851249
6.01316856041753	1.21785198512489
6.00590875518437	1.37785198512491
5.99866645859638	1.3578519851249
5.99144160739082	1.58785198512492
5.98423413860938	1.59285198512486
5.97704398959629	1.62285198512492
5.96987109799658	1.63285198512491
5.96271540175424	1.72285198512488
5.95557683911041	1.99285198512492
5.94845534860166	1.86785198512487
5.94135086905816	1.96785198512486
5.93426333960199	2.16785198512491
5.92719269964536	2.37785198512491
5.92013888888889	2.33785198512492
5.91310184731992	2.44785198512491
5.90608151521077	2.51285198512491
5.89907783311709	2.58285198512493
5.89209074187615	2.71785198512492
5.88512018260519	2.66285198512488
5.87816609669975	2.66785198512491
5.87122842583207	2.66285198512488
5.86430711194941	2.69785198512488
5.85740209727244	2.75785198512491
5.85051332429366	2.86785198512492
5.84364073577579	2.81785198512494
5.83678427475015	2.95285198512487
5.82994388451516	2.62785198512489
5.8231195086347	2.65785198512492
5.8163110909366	2.71285198512492
5.8095185755111	2.59785198512488
5.8027419067093	2.49285198512487
5.79598102914165	2.60285198512491
5.78923588767645	2.52785198512489
5.78250642743833	2.52785198512492
5.77579259380677	2.36285198512493
5.76909433241466	2.14785198512492
5.76241158914676	2.03285198512492
5.7557443101383	1.97285198512491
5.74909244177351	1.81285198512492
5.7424559306842	1.83785198512495
5.73583472374829	1.70785198512493
5.72922876808845	1.51285198512491
5.72263801107066	1.48785198512493
5.71606240030281	1.50285198512491
5.70950188363332	1.3628519851249
5.70295640914976	1.1428519851249
5.69642592517749	1.1728519851249
5.68991038027828	0.992851985124894
5.68340972324897	0.887851985124905
5.67692390312013	0.702851985124874
5.67045286915474	0.827851985124902
5.66399657084684	0.717851985124889
5.65755495792023	0.857851985124932
5.65112798032717	0.657851985124915
5.64471558824707	0.457851985124898
5.63831773208523	0.467851985124917
5.63193436247153	0.447851985124907
5.62556543025917	0.587851985124893
5.61921088652341	0.62285198512489
5.61287068256033	0.562851985124916
5.60654476988557	0.667851985124877
5.6002331002331	0.572851985124935
5.59393562555398	0.722851985124884
5.58765229801517	0.742851985124923
5.58138306999829	0.957851985124955
5.57512789409841	0.732851985124932
5.56888672312292	0.7678519851249
5.56265951009025	0.807851985124921
5.55644620822876	0.752851985124914
5.55024677097553	0.907851985124887
5.54406115197525	1.04785198512493
5.53788930507898	1.0178519851249
5.53173118434307	1.13285198512485
5.52558674402802	1.0178519851249
5.51945593859729	0.952851985124874
5.51333872271625	1.10785198512493
5.50723505125099	1.26785198512493
5.50114487926728	1.10285198512491
5.4950681620294	1.19785198512494
5.48900485499909	1.26285198512493
5.48295491383446	1.28785198512494
5.47691829438889	1.34285198512495
5.47089495270996	1.32785198512496
5.46488484503839	1.5478519851249
5.45888792780697	1.56785198512488
5.45290415763953	1.54785198512493
5.44693349134988	1.96285198512489
5.44097588594076	1.58785198512487
5.43503129860281	1.7728519851249
5.42909968671357	1.78785198512491
5.42318100783645	1.8928519851249
5.41727521971968	2.06785198512494
5.41138228029537	2.1128519851249
5.40550214767846	2.19785198512485
5.39963478016575	2.1478519851249
5.39378013623492	2.34285198512489
5.38793817454351	2.66785198512491
5.38210885392801	2.6128519851249
5.37629213340284	2.52785198512489
5.37048797215942	2.66285198512491
5.36469632956521	2.6478519851249
5.35891716516273	2.65285198512492
5.35315043866868	2.69285198512494
5.34739610997294	2.68785198512489
5.34165413913769	2.57785198512493
5.33592448639645	2.69285198512488
5.33020711215319	2.76285198512491
5.32450197698139	2.58785198512487
5.31880904162317	2.68785198512492
5.31312826698834	2.61285198512493
5.30745961415356	2.72785198512491
5.30180304436141	2.6478519851249
5.29615851901953	2.55785198512492
5.29052599969972	2.50285198512491
5.28490544813709	2.53285198512489
5.27929682622918	2.43285198512489
5.27370009603512	2.44285198512491
5.26811521977474	2.34285198512495
5.26254215982775	2.16285198512488
5.25698087873288	2.69785198512491
5.25143133918703	2.56285198512492
5.24589350404447	2.09285198512489
5.24036733631598	2.11285198512493
5.23485279916805	1.96785198512489
5.22934985592204	2.11785198512492
5.22385847005337	1.87285198512492
5.21837860519074	2.00785198512491
5.21291022511527	1.85285198512491
5.20745329375978	1.93785198512494
5.20200777520791	1.81785198512488
5.19657363369342	1.9578519851249
5.19115083359933	1.72285198512488
5.18573933945719	1.92285198512496
5.18033911594629	1.9278519851249
5.17495012789289	1.8028519851249
5.16957234026946	1.66785198512493
5.16420571819392	1.58285198512487
5.1588502269289	1.63785198512491
5.15350583188095	1.7328519851249
5.14817249859985	1.73785198512493
5.14285019277783	1.75785198512491
5.13753888024883	1.60285198512485
5.13223852698783	1.63285198512491
5.12694909911002	1.56285198512489
5.12167056287019	1.60285198512494
5.11640288466192	1.5528519851249
5.11114603101694	1.65285198512489
5.10589996860434	1.5528519851249
5.10066466422997	1.79285198512488
5.09544008483563	1.55785198512486
5.09022619749847	1.54285198512488
5.08502296943021	1.73285198512488
5.07983036797655	1.53785198512488
5.07464836061639	1.7728519851249
5.06947691496122	1.72785198512494
5.0643159987544	1.75785198512491
5.05916557987054	1.7328519851249
5.05402562631478	1.78285198512489
5.04889610622216	1.71785198512492
5.04377698785696	1.83785198512495
5.03866823961201	1.85785198512493
5.0335698300081	1.84285198512489
5.02848172769328	1.85285198512494
5.02340390144225	1.90285198512489
5.01833632015571	1.89785198512492
5.01327895285972	1.88285198512491
5.00823176870507	1.96285198512492
5.00319473696666	2.08285198512493
4.99816782704287	2.05785198512486
4.99315100845496	2.08785198512487
4.98814425084642	2.09285198512492
4.98314752398237	2.24785198512492
4.97816079774897	2.43785198512492
4.9731840421528	2.3628519851249
4.96821722732026	2.51285198512491
4.96326032349696	2.61785198512489
4.95831330104715	2.96285198512487
4.95337613045312	3.21785198512492
4.9484487823146	3.46785198512492
4.94353122734819	3.95285198512487
4.93862343638678	4.13285198512491
4.93372538037898	4.59285198512495
4.92883703038851	5.13285198512491
4.92395835759369	5.59285198512495
4.9190893332868	6.39785198512493
4.9142299288736	6.7028519851249
4.9093801158727	7.5528519851249
4.90453986591505	8.15785198512492
4.89970915074335	9.05785198512492
4.89488794221152	9.87285198512486
4.89007621228417	10.922851985125
4.88527393303603	11.8128519851249
4.88048107665139	13.1028519851249
4.87569761542364	14.4928519851249
4.87092352175466	16.0178519851249
4.8661587681543	17.4578519851249
4.86140332723991	19.4528519851249
4.85665717173574	21.2478519851249
4.85192027447246	23.1128519851249
4.84719260838664	25.4628519851249
4.84247414652023	27.1928519851249
4.83776486202005	29.6878519851249
4.83306472813725	32.1428519851249
4.82837371822687	34.2428519851249
4.82369180574727	36.8278519851249
4.81901896425967	38.7128519851249
4.81435516742762	40.9628519851249
4.80970038901654	43.1178519851249
4.80505460289322	45.6478519851249
4.80041778302529	47.7478519851249
4.79578990348082	50.0178519851249
4.79117093842772	52.7278519851249
4.78656086213337	54.827851985125
4.78195964896408	57.2328519851249
4.77736727338463	59.3178519851249
4.77278370995779	61.4178519851249
4.76820893334386	64.2628519851249
4.76364291830021	66.5578519851249
4.75908563968081	68.0278519851249
4.75453707243574	69.422851985125
4.74999719161078	71.2228519851249
4.74546597234692	72.1478519851249
4.74094338987992	73.3028519851249
4.73642941953984	73.7478519851249
4.73192403675064	74.5278519851249
4.72742721702965	74.5178519851249
4.72293893598722	73.9428519851249
4.71845916932622	74.122851985125
4.71398789284162	73.1128519851249
4.70952508242003	72.5278519851249
4.70507071403932	71.0278519851249
4.70062476376815	70.0178519851249
4.69618720776552	68.6528519851249
4.69175802228041	67.057851985125
4.6873371836513	65.0628519851249
4.68292466830576	62.9728519851249
4.67852045276004	61.1278519851249
4.67412451361868	58.5078519851249
4.66973682757402	56.2078519851249
4.66535737140588	53.447851985125
4.66098612198106	50.7828519851249
4.65662305625303	47.8028519851249
4.65226815126143	45.212851985125
4.64792138413173	42.3178519851249
4.64358273207481	40.1378519851249
4.63925217238655	37.1128519851249
4.63492968244747	34.8178519851249
4.63061523972228	32.1428519851249
4.62630882175954	30.5828519851249
4.62201040619125	27.9528519851249
4.61771997073245	25.432851985125
4.61343749318088	23.6928519851249
4.60916295141652	21.9728519851249
4.60489632340129	20.1628519851249
4.60063758717862	18.3578519851249
4.5963867208731	16.7278519851249
4.59214370269008	15.5178519851249
4.58790851091533	14.2328519851249
4.58368112391462	12.9878519851249
4.57946152013343	12.0278519851249
4.5752496780965	11.1678519851249
4.57104557640751	10.1628519851249
4.56684919374872	9.25285198512494
4.56266050888059	8.57785198512487
4.55847950064145	8.18285198512489
4.55430614794709	7.69785198512491
4.55014042979049	7.0478519851249
4.54598232524136	6.9228519851249
4.5418318134459	6.5878519851249
4.53768887362637	6.12285198512495
4.53355348508079	5.8978519851249
4.52942562718255	5.56785198512491
4.52530527938013	5.44785198512496
4.5211924211967	5.25285198512491
4.51708703222981	5.27785198512489
4.51298909215105	5.2328519851249
4.5088985807057	5.0178519851249
4.50481547771244	5.0828519851249
4.50073976306294	4.96785198512489
4.49667141672161	5.17285198512487
4.49261041872523	5.15285198512489
4.48855674918263	5.17285198512487
4.48451038827435	5.3028519851249
4.48047131625236	5.53285198512489
4.47643951343969	5.54285198512494
4.47241496023016	5.4828519851249
4.468397637088	5.88285198512491
4.46438752454759	6.1478519851249
4.46038460321312	6.59285198512492
4.45638885375827	6.70785198512493
4.45240025692595	7.01285198512491
4.44841879352789	7.59285198512492
4.44444444444445	8.12285198512492
4.44047719062421	8.39285198512493
4.43651701308376	9.02785198512489
4.43256389290731	9.46785198512495
4.42861781124645	10.1528519851249
4.42467874931983	10.6678519851249
4.42074668841284	11.1878519851249
4.41682160987737	11.6078519851249
4.41290349513145	12.1078519851249
4.40899232565899	12.6278519851249
4.40508808300951	12.9978519851249
4.4011907487978	13.2128519851249
4.39730030470367	13.7628519851249
4.39341673247164	14.3328519851249
4.38954001391066	14.9478519851249
4.38567013089385	15.6528519851249
4.38180706535819	16.5778519851249
4.37795079930423	17.4228519851249
4.37410131479585	18.2178519851249
4.37025859395994	19.7428519851249
4.36642261898615	21.2378519851249
4.36259337212662	22.8178519851249
4.35877083569566	24.5278519851249
4.35495499206954	26.4478519851249
4.35114582368619	28.2778519851249
4.34734331304491	30.8178519851249
4.34354744270614	32.9878519851249
4.33975819529117	35.4028519851249
4.33597555348189	37.2328519851249
4.33219950002049	39.7278519851249
4.32843001770926	41.7878519851249
4.32466708941027	44.1778519851249
4.32091069804515	45.9278519851249
4.31716082659479	48.1328519851249
4.31341745809913	50.4478519851249
4.30968057565689	52.9378519851249
4.30595016242528	55.3728519851249
4.3022262016198	57.9428519851249
4.29850867651394	60.8928519851249
4.29479757043899	64.4128519851249
4.29109286678371	67.632851985125
4.28739454899416	71.0428519851249
4.2837026005734	74.7378519851249
4.28001700508128	78.8228519851249
4.27633774613416	83.357851985125
4.27266480740471	87.7828519851249
4.26899817262163	92.8028519851249
4.26533782556943	97.692851985125
4.26168375008819	102.662851985125
4.25803593007331	107.827851985125
4.25439434947529	112.607851985125
4.2507589922995	117.917851985125
4.24712984260589	123.972851985125
4.24350688450885	130.647851985125
4.2398901021769	135.242851985125
4.23627947983249	141.167851985125
4.23267500175177	147.292851985125
4.22907665226436	153.472851985125
4.22548441575313	158.867851985125
4.22189827665395	165.022851985125
4.2183182194555	170.367851985125
4.21474422869902	175.957851985125
4.21117628897808	181.162851985125
4.20761438493841	187.332851985125
4.2040585012776	192.107851985125
4.20050862274497	196.767851985125
4.19696473414128	202.202851985125
4.19342682031854	207.067851985125
4.18989486617981	211.877851985125
4.18636885667894	217.127851985125
4.18284877682043	222.027851985125
4.17933461165912	226.752851985125
4.17582634630008	231.242851985125
4.17232396589833	235.692851985125
4.16882745565864	238.797851985125
4.16533680083535	244.077851985125
4.16185198673215	247.532851985125
4.15837299870186	250.357851985125
4.15489982214623	252.877851985125
4.15143244251576	255.027851985125
4.14797084530945	256.742851985125
4.14451501607465	258.932851985125
4.14106494040682	259.782851985125
4.13762060394935	259.752851985125
4.13418199239336	259.527851985125
4.13074909147747	258.637851985125
4.12732188698767	255.962851985125
4.12390036475706	254.407851985125
4.12048451066567	251.687851985125
4.11707431064029	249.262851985125
4.11366975065425	244.667851985125
4.11027081672726	241.227851985125
4.10687749492517	236.727851985125
4.10348977135981	233.872851985125
4.10010763218881	229.332851985125
4.0967310636154	224.857851985125
4.09336005188821	218.967851985125
4.08999458330109	213.772851985125
4.08663464419295	207.872851985125
4.08328022094753	202.242851985125
4.07993129999325	195.977851985125
4.07658786780302	189.897851985125
4.07324991089405	183.177851985125
4.06991741582767	176.722851985125
4.06659036920917	170.162851985125
4.06326875768758	162.302851985125
4.05995256795553	154.947851985125
4.05664178674905	147.987851985125
4.0533364008474	140.727851985125
4.05003639707291	133.747851985125
4.04674176229077	126.387851985125
4.04345248340888	119.242851985125
4.04016854737768	112.847851985125
4.03688994118995	106.747851985125
4.03361665188068	100.812851985125
4.03034866652687	95.1478519851249
4.02708597224736	89.3978519851249
4.02382855620266	83.3878519851249
4.02057640559481	77.9278519851249
4.01732950766717	72.4128519851249
4.01408784970429	67.5278519851249
4.01085141903172	63.0728519851249
4.00762020301586	58.847851985125
4.00439418906377	54.7228519851249
4.00117336462306	51.287851985125
3.99795771718165	47.6778519851249
3.99474723426768	44.0128519851249
3.99154190344932	40.6828519851249
3.98834171233458	37.6028519851249
3.98514664857121	35.3928519851249
3.9819566998465	33.0128519851249
3.97877185388712	30.5178519851249
3.97559209845899	28.8978519851249
3.9724174213671	26.8578519851249
3.96924781045537	25.1178519851249
3.96608325360647	23.5278519851249
3.96292373874169	22.2328519851249
3.9597692538208	21.3178519851249
3.95661978684184	20.3678519851249
3.95347532584102	19.8378519851249
3.95033585889255	19.3628519851249
3.94720137410851	18.8428519851249
3.94407185963865	18.3678519851249
3.94094730367029	18.2228519851249
3.93782769442815	17.7028519851249
3.9347130201742	17.7278519851249
3.93160326920753	17.4578519851249
3.92849842986417	18.1078519851249
3.92539849051699	17.5128519851249
3.92230343957553	17.4678519851249
3.91921326548582	17.5078519851249
3.91612795673033	17.6678519851249
3.91304750182771	17.8728519851249
3.90997188933274	18.2928519851249
3.90690110783616	18.4928519851249
3.90383514596451	19.0378519851249
3.90077399238	20.0528519851249
3.89771763578039	20.3828519851249
3.89466606489882	20.667851985125
3.89161926850369	21.6678519851249
3.88857723539852	22.6428519851249
3.88553995442182	23.5228519851249
3.88250741444692	24.5778519851249
3.87947960438189	26.1028519851249
3.87645651316936	27.4228519851249
3.87343812978638	29.3628519851249
3.87042444324433	30.8828519851249
3.86741544258877	32.6278519851249
3.86441111689926	34.4278519851249
3.86141145528931	36.6228519851249
3.85841644690617	38.8428519851249
3.85542608093076	41.2378519851249
3.8524403465775	44.2728519851249
3.84945923309421	47.212851985125
3.84648272976194	49.8478519851249
3.84351082589489	53.5728519851249
3.84054351084024	57.4928519851249
3.83758077397807	61.1678519851249
3.83462260472118	65.2228519851249
3.831668992515	69.932851985125
3.82871992683744	74.997851985125
3.8257753971988	81.7128519851249
3.82283539314161	87.6228519851249
3.81989990424052	95.1928519851249
3.81696892010219	103.237851985125
3.81404243036513	112.072851985125
3.81112042469964	122.077851985125
3.80820289280761	133.287851985125
3.80528982442247	145.537851985125
3.80238120930902	159.242851985125
3.79947703726334	173.272851985125
3.79657729811267	189.672851985125
3.79368198171525	205.137851985125
3.79079107796027	222.292851985125
3.78790457676769	240.327851985125
3.78502246808815	259.177851985125
3.78214474190288	278.242851985125
3.77927138822352	298.062851985125
3.77640239709205	318.607851985125
3.77353775858069	339.312851985125
3.77067746279171	359.922851985125
3.76782149985743	381.482851985125
3.76496985993999	403.497851985125
3.76212253323131	425.197851985125
3.75927950995297	448.612851985125
3.75644078035606	471.332851985125
3.75360633472113	494.967851985125
3.75077616335799	520.882851985125
3.74795025660571	545.942851985125
3.74512860483242	574.882851985125
3.74231119843525	608.177851985125
3.73949802784018	641.892851985125
3.73668908350198	672.982851985125
3.73388435590407	707.067851985125
3.73108383555842	744.507851985125
3.72828751300545	784.622851985125
3.72549537881391	827.332851985125
3.72270742358079	875.477851985125
3.71992363793119	924.142851985125
3.71714401251824	974.232851985125
3.714368538023	1025.34285198512
3.71159720515431	1074.99785198512
3.70883000464876	1132.70785198512
3.7060669272705	1188.69785198512
3.70330796381121	1246.69785198512
3.70055310508997	1302.77285198512
3.69780234195314	1357.66785198512
3.69505566527431	1417.10285198513
3.69231306595412	1473.93785198513
3.68957453492025	1525.85785198512
3.68684006312724	1578.04785198513
3.68410964155645	1631.65785198513
3.68138326121593	1687.15285198513
3.67866091314031	1735.61285198513
3.67594258839075	1780.39785198513
3.6732282780548	1835.37785198513
3.6705179732463	1883.94285198513
3.66781166510531	1930.03285198513
3.665109344798	1972.26785198513
3.66241100351655	2018.00285198513
3.65971663247908	2072.64785198513
3.6570262229295	2128.56285198513
3.65433976613747	2176.23785198513
3.65165725339828	2226.39285198513
3.64897867603276	2274.01285198513
3.64630402538719	2323.17785198513
3.6436332928332	2372.57785198513
3.64096646976768	2424.96785198512
3.6383035476127	2476.50785198513
3.63564451781538	2518.78785198512
3.63298937184786	2587.80285198512
3.63033810120714	2623.99285198513
3.62769069741504	2671.04785198513
3.62504715201811	2707.75785198512
3.62240745658748	2747.31285198513
3.61977160271885	2789.90285198513
3.61713958203235	2827.33285198513
3.61451138617247	2854.43285198513
3.61188700680795	2882.59785198513
3.60926643563173	2905.32785198513
3.60664966436084	2944.07285198513
3.60403668473629	2944.52785198513
3.60142748852303	2957.49285198513
3.59882206750983	2962.84785198513
3.59622041350922	2970.06785198513
3.59362251835736	2971.78285198513
3.591028373914	2975.06285198513
3.58843797206239	2970.22785198513
3.58585130470917	2962.03285198513
3.58326836378428	2954.01785198513
3.58068914124093	2943.22785198513
3.57811362905546	2930.10285198513
3.57554181922729	2917.75785198513
3.57297370377881	2893.70285198513
3.57040927475534	2880.39785198513
3.56784852422499	2858.79285198513
3.56529144427862	2844.31285198513
3.56273802702976	2812.99785198513
3.56018826461451	2787.67785198513
3.55764214919145	2765.91285198513
3.55509967294159	2732.78785198513
3.55256082806829	2696.05285198513
3.55002560679714	2661.73285198513
3.54749400137591	2625.23285198513
3.54496600407448	2580.01285198513
3.54244160718475	2539.86285198513
3.53992080302054	2494.37785198513
3.53740358391755	2438.06785198513
3.53488994223326	2391.44285198513
3.53237987034686	2339.45285198513
3.52987336065916	2278.00785198513
3.52737040559254	2224.07285198512
3.52487099759084	2169.89785198513
3.52237512911932	2106.57285198513
3.51988279266455	2046.52785198513
3.51739398073436	1990.35285198513
3.51490868585774	1928.88785198512
3.5124269005848	1868.04785198513
3.50994861748666	1805.77285198513
3.5074738291554	1747.29785198513
3.50500252820398	1690.65785198513
3.50253470726616	1637.17785198513
3.50007035899643	1581.20285198513
3.49760947606995	1522.70285198513
3.49515205118244	1467.85285198512
3.49269807705016	1415.40285198512
3.49024754640979	1362.38285198512
3.48780045201841	1308.42285198512
3.48535678665337	1256.92285198512
3.48291654311225	1213.18785198513
3.48047971421281	1155.49285198513
3.47804629279287	1109.39785198512
3.47561627171027	1057.56785198513
3.47318964384282	1009.32285198513
3.47076640208817	960.832851985125
3.46834653936381	912.637851985125
3.46593004860696	868.797851985125
3.46351692277448	823.182851985125
3.46110715484288	779.662851985125
3.45870073780817	744.307851985125
3.45629766468583	697.312851985125
3.45389792851075	658.587851985125
3.45150152233714	622.002851985125
3.44910843923846	585.462851985125
3.44671867230741	551.352851985125
3.44433221465576	517.247851985125
3.4419490594144	487.517851985125
3.43956919973319	456.457851985125
3.43719262878092	428.547851985125
3.43481933974526	401.942851985125
3.43244932583266	376.932851985125
3.43008258026835	354.317851985125
3.42771909629618	332.547851985125
3.42535886717864	311.617851985125
3.42300188619676	292.197851985125
3.42064814665006	273.727851985125
3.41829764185644	257.582851985125
3.4159503651522	241.842851985125
3.4136063098919	226.667851985125
3.41126546944834	212.332851985125
3.40892783721249	199.672851985125
3.40659340659341	187.122851985125
3.4042621710182	175.917851985125
3.40193412393197	165.072851985125
3.39960925879771	154.682851985125
3.39728756909629	145.207851985125
3.39496904832636	135.837851985125
3.39265369000433	127.707851985125
3.39034148766427	118.917851985125
3.38803243485786	111.882851985125
3.38572652515434	105.152851985125
3.38342375214045	98.497851985125
3.38112410942035	91.9278519851249
3.37882759061561	85.1528519851249
3.37653418936508	80.0678519851249
3.3742438993249	74.6978519851249
3.37195671416838	69.9228519851249
3.36967262758599	65.0328519851249
3.36739163328529	60.7578519851249
3.36511372499085	56.8328519851249
3.36283889644422	52.9078519851249
3.36056714140387	49.6428519851249
3.35829845364509	46.6828519851249
3.35603282696001	43.8078519851249
3.35377025515748	41.5328519851249
3.35151073206303	38.8178519851249
3.34925425151882	36.9828519851249
3.3470008073836	35.0278519851249
3.34475039353262	33.2528519851249
3.34250300385759	32.0878519851249
3.34025863226663	30.6828519851249
3.33801727268421	29.5278519851249
3.33577891905111	28.5228519851249
3.33354356532434	27.9028519851249
3.33131120547708	27.582851985125
3.32908183349867	27.2428519851249
3.32685544339452	27.5978519851249
3.32463202918606	27.5778519851249
3.3224115849107	27.8228519851249
3.32019410462176	28.4628519851249
3.31797958238844	30.2378519851249
3.31576801229573	30.5728519851249
3.31355938844439	32.0528519851249
3.3113537049509	33.9678519851249
3.30915095594738	35.8678519851249
3.30695113558156	37.9478519851249
3.30475423801671	40.5678519851249
3.30256025743162	43.0178519851249
3.30036918802051	46.0028519851249
3.29818102399301	48.4278519851249
3.29599575957409	51.5528519851249
3.293813389004	55.1678519851249
3.29163390653827	58.1978519851249
3.2894573064476	60.8378519851249
3.28728358301783	64.1328519851249
3.2851127305499	67.4178519851249
3.28294474335981	70.1628519851249
3.28077961577853	72.9278519851249
3.27861734215199	75.7678519851249
3.27645791684101	78.1478519851249
3.27430133422127	80.287851985125
3.27214758868322	82.9478519851249
3.26999667463208	84.937851985125
3.26784858648778	87.202851985125
3.26570331868488	89.9578519851249
3.26356086567256	92.897851985125
3.26142122191456	95.7178519851249
3.2592843818891	99.027851985125
3.25715034008889	103.362851985125
3.25501909102106	107.597851985125
3.25289062920709	113.377851985125
3.25076494918277	119.782851985125
3.2486420454982	126.497851985125
3.24652191271767	135.472851985125
3.24440454541967	145.282851985125
3.24228993819682	156.567851985125
3.24017808565583	169.027851985125
3.23806898241745	183.477851985125
3.23596262311642	199.467851985125
3.23385900240146	217.177851985125
3.23175811493515	236.547851985125
3.22965995539397	257.862851985125
3.2275645184682	281.022851985125
3.22547179886189	304.607851985125
3.22338179129281	329.507851985125
3.22129449049244	358.047851985125
3.21920989120587	386.607851985125
3.21712798819179	414.522851985125
3.21504877622245	443.902851985125
3.21297225008359	473.647851985125
3.21089840457441	502.997851985125
3.20882723450757	532.282851985125
3.20675873470905	561.777851985125
3.20469290001819	587.972851985125
3.20262972528763	616.287851985125
3.20056920538323	642.727851985125
3.19851133518408	667.257851985125
3.19645610958241	697.262851985125
3.1944035234836	717.122851985125
3.19235357180606	739.552851985125
3.19030624948129	762.757851985125
3.18826155145373	782.972851985125
3.18621947268083	806.787851985125
3.1841800081329	829.962851985125
3.18214315279314	852.262851985125
3.18010890165759	876.512851985125
3.17807724973506	902.242851985125
3.17604819204711	934.922851985125
3.17402172362801	961.357851985125
3.1719978395247	995.892851985125
3.16997653479672	1034.18285198513
3.16795780451624	1075.50785198512
3.16594164376792	1122.48285198513
3.16392804764898	1178.06285198513
3.16191701126906	1235.67785198513
3.15990852975025	1301.01785198513
3.15790259822702	1375.02285198513
3.15589921184619	1455.30785198513
3.15389836576688	1541.22785198513
3.15190005516049	1639.67785198512
3.14990427521063	1743.95785198513
3.14791102111313	1850.14285198512
3.14592028807595	1971.16285198513
3.14393207131917	2093.34785198513
3.14194636607495	2227.94785198513
3.13996316758748	2361.06785198513
3.13798247111296	2500.72285198513
3.13600427191955	2648.46285198513
3.13402856528732	2792.81785198513
3.13205534650825	2940.88785198513
3.13008461088616	3096.21285198513
3.12811635373667	3251.90785198513
3.12615057038718	3394.12785198513
3.12418725617685	3536.72285198513
3.12222640645652	3695.64785198513
3.12026801658869	3843.42285198513
3.11831208194751	3991.78285198513
3.11635859791869	4139.36285198512
3.11440755989954	4285.86785198513
3.11245896329884	4427.75285198513
3.11051280353688	4568.85785198512
3.1085690760454	4714.30785198512
3.10662777626755	4850.51285198513
3.10468889965784	4980.66285198513
3.10275244168214	5096.42785198513
3.10081839781761	5208.90285198513
3.09888676355268	5339.54785198513
3.09695753438704	5469.27285198513
3.09503070583155	5592.40785198513
3.09310627340824	5709.57785198513
3.09118423265029	5822.86285198512
3.08926457910195	5949.23285198513
3.08734730831855	6056.70285198512
3.08543241586644	6174.07785198513
3.08351989732296	6289.96285198512
3.08160974827642	6401.67285198513
3.07970196432603	6509.29285198513
3.07779654108193	6627.87285198513
3.07589347416509	6757.56285198513
3.07399275920729	6885.33285198513
3.07209439185115	7015.67785198513
3.07019836774999	7152.47785198513
3.0683046825679	7303.36285198513
3.06641333197964	7441.37285198513
3.06452431167062	7580.97285198513
3.06263761733689	7746.56285198512
3.06075324468509	7943.37785198513
3.05887118943241	8048.47285198513
3.05699144730659	8198.85285198513
3.05511401404584	8354.05285198513
3.05323888539884	8513.55785198513
3.05136605712471	8691.48285198513
3.04949552499297	8857.21285198513
3.04762728478349	9040.85785198513
3.04576133228648	9210.85285198513
3.04389766330248	9384.51785198513
3.04203627364226	9625.47285198513
3.04017715912686	9752.37785198513
3.03832031558752	9915.66785198513
3.03646573886567	10088.7728519851
3.03461342481287	10242.4228519851
3.0327633692908	10396.5728519851
3.03091556817123	10563.2728519851
3.02907001733599	10691.8228519851
3.02722671267692	10839.9728519851
3.02538565009588	10960.2228519851
3.02354682550465	11081.9728519851
3.02171023482499	11197.1228519851
3.01987587398853	11189.0728519851
3.01804373893679	11366.1228519851
3.01621382562113	11334.2728519851
3.01438613000271	11485.1728519851
3.01256064805249	11541.2228519851
3.01073737575119	11552.9228519851
3.00891630908923	11566.6228519851
3.00709744406674	11548.7228519851
3.00528077669351	11545.4728519851
3.00346630298898	11532.1228519851
3.00165401898218	11492.4728519851
2.99984392071172	11431.2728519851
2.99803600422578	11344.4228519851
2.99623026558204	11291.3728519851
2.99442670084768	11233.1728519851
2.99262530609934	11114.4228519851
2.9908260774231	11018.9728519851
2.98902901091444	10916.6728519851
2.98723410267822	10799.5228519851
2.98544134882867	10679.5728519851
2.98365074548931	10560.6728519851
2.98186228879298	10471.5228519851
2.98007597488177	10351.7728519851
2.97829179990703	10238.4228519851
2.97650976002928	10121.6728519851
2.97472985141828	10009.4528519851
2.9729520702529	9881.19285198513
2.97117641272117	9769.45785198513
2.96940287502019	9661.97785198513
2.96763145335617	9531.20285198513
2.96586214394434	9426.38785198513
2.96409494300896	9328.74285198513
2.96232984678329	9223.02785198513
2.96056685150955	9121.01785198513
2.9588059534389	9006.94285198513
2.95704714883142	8893.84285198513
2.95529043395607	8769.51785198513
2.95353580509067	8716.23285198513
2.95178325852187	8560.83285198513
2.95003279054516	8438.97285198513
2.94828439746477	8299.09285198513
2.94653807559371	8159.62285198513
2.94479382125372	8033.89285198513
2.94305163077523	7906.41785198513
2.94131150049736	7744.80285198513
2.93957342676789	7590.08285198513
2.93783740594321	7456.57785198513
2.93610343438832	7336.24285198513
2.93437150847681	7135.00785198513
2.9326416245908	6955.79285198513
2.93091377912095	6769.89285198513
2.92918796846641	6583.96285198513
2.92746418903482	6399.44785198512
2.92574243724226	6213.94785198513
2.92402270951324	6017.50785198512
2.92230500228068	5822.67285198513
2.92058931198585	5627.40785198512
2.91887563507842	5432.92285198513
2.91716396801634	5230.65285198513
2.91545430726588	5039.18285198512
2.91374664930161	4849.24285198513
2.91204099060632	4660.26285198513
2.91033732767106	4479.49285198512
2.90863565699506	4299.90285198513
2.90693597508576	4120.30785198512
2.90523827845875	3938.90785198513
2.90354256363774	3773.50785198513
2.90184882715456	3611.06785198513
2.90015706554915	3450.36785198513
2.89846727536947	3302.56785198513
2.89677945317156	3155.35285198513
2.89509359551947	3018.08285198512
2.89340969898521	2888.92785198513
2.89172776014881	2760.22785198513
2.89004777559822	2638.39285198513
2.88836974192931	2524.12285198513
2.88669365574588	2419.60285198513
2.88501951365956	2315.91285198513
2.88334731228989	2214.22785198513
2.88167704826421	2123.45785198512
2.88000871821767	2031.91785198513
2.87834231879323	1942.67285198512
2.87667784664159	1859.73285198513
2.8750152984212	1782.05285198513
2.87335467079825	1707.59285198513
2.87169596044661	1633.28785198512
2.87003916404781	1561.15785198513
2.86838427829107	1493.68285198513
2.86673129987322	1431.23285198512
2.8650802254987	1368.33785198512
2.86343105187954	1309.95785198512
2.86178377573534	1250.64785198512
2.86013839379325	1196.33785198512
2.85849490278792	1142.69285198513
2.85685329946152	1090.27285198512
2.8552135805637	1040.81285198513
2.85357574285155	992.807851985125
2.85193978308962	950.192851985125
2.85030569804987	903.807851985125
2.84867348451164	859.602851985125
2.84704313926164	815.612851985125
2.84541465909397	776.747851985125
2.84378804081001	738.467851985125
2.84216328121849	702.657851985125
2.84054037713541	666.607851985125
2.83891932538404	631.777851985125
2.83730012279489	602.182851985125
2.83568276620572	569.662851985125
2.83406725246148	537.727851985125
2.8324535784143	509.002851985125
2.83084174092349	481.092851985125
2.82923173685549	453.997851985125
2.82762356308388	430.102851985125
2.82601721648933	407.057851985125
2.82441269395962	385.302851985125
2.82280999238955	364.532851985125
2.821209108681	345.452851985125
2.81961003974287	325.857851985125
2.81801278249105	309.027851985125
2.81641733384843	291.647851985125
2.81482369074485	276.507851985125
2.8132318501171	262.457851985125
2.8116418089089	248.867851985125
2.81005356407087	235.932851985125
2.80846711256053	224.062851985125
2.80688245134224	213.652851985125
2.80529957738723	203.702851985125
2.80371848767356	194.287851985125
2.80213917918608	184.642851985125
2.80056164891644	176.012851985125
2.79898589386307	168.347851985125
2.79741191103113	161.517851985125
2.79583969743254	154.547851985125
2.79426925008591	147.997851985125
2.79270056601655	142.477851985125
2.79113364225646	137.282851985125
2.78956847584428	132.107851985125
2.7880050638253	128.242851985125
2.78644340325142	123.432851985125
2.78488349118116	119.432851985125
2.7833253246796	115.217851985125
2.7817689008184	112.242851985125
2.78021421667576	109.777851985125
2.77866126933642	106.237851985125
2.77711005589161	103.657851985125
2.77556057343906	100.837851985125
2.77401281908298	97.9728519851249
2.77246678993404	95.8728519851249
2.77092248310933	94.2528519851249
2.76937989573236	92.292851985125
2.76783902493307	90.8728519851249
2.76629986784775	88.9528519851249
2.76476242161908	87.077851985125
2.76322668339607	85.1478519851249
2.76169265033408	83.8478519851249


==> anc/Figure1c.dat <==
-2	41308.526295	10335.706785	420.191205	29.0819683333333	23.8473783333333
2	41550.189295	10537.607785	416.211205	29.8719683333333	23.3157116666667
6	43069.761295	9524.788785	423.178205	32.383635	22.0107116666667
10	45200.934295	8229.032785	420.674205	35.6803016666667	21.609045
14	46739.650295	7231.325785	363.571205	39.883635	20.6773783333333
18	47487.394295	6477.241785	305.245205	43.8753016666667	17.999045
22	47915.942295	5554.213785	261.466205	46.793635	18.3623783333333
26	48503.731295	4768.886785	248.038205	50.678635	17.464045
30	49396.895295	4384.786785	268.650205	50.2069683333334	17.3807116666667
34	49328.864295	4452.832785	301.116205	49.9069683333333	19.0257116666667
38	48174.511295	4873.508785	341.893205	47.1003016666667	19.464045
42	45804.605295	5251.290785	375.568205	42.718635	19.454045
46	43096.836295	5877.269785	406.463205	35.863635	21.6257116666667
50	41073.732295	6704.114785	443.600205	32.1853016666667	24.229045
54	39681.814295	7772.644785	473.070205	30.4519683333333	26.0073783333333
58	38824.519295	8762.691785	480.041205	29.6069683333333	28.389045
62	38539.235295	9055.812785	470.115205	30.9269683333333	28.5057116666667
66	39024.605295	8918.990785	447.356205	33.5053016666667	27.289045
70	39791.868295	8137.433785	413.830205	35.998635	25.3323783333333
74	41048.110295	6980.574785	380.994205	40.4053016666667	23.9907116666667
78	42571.725295	5972.390785	358.298205	46.2769683333334	21.6423783333333
82	43685.380295	4939.017785	335.048205	48.7919683333333	21.139045
86	44089.194295	4234.932785	306.833205	49.2369683333333	20.5007116666667
90	44091.641295	4218.928785	295.876205	51.033635	19.9057116666667
94	43398.731295	4844.607785	299.915205	53.823635	19.969045
98	41903.208295	5912.719785	305.980205	51.8969683333333	19.809045
102	40351.213295	7347.571785	324.454205	48.9469683333334	21.419045
106	38358.868295	8799.112785	345.031205	45.618635	23.5923783333333
110	36502.406295	9841.127785	368.397205	40.928635	23.5073783333333
114	35288.933295	10625.197785	410.304205	39.5069683333333	26.089045
118	34441.600295	10874.698785	447.611205	36.233635	27.6457116666667
122	34565.625295	10549.798785	475.265205	34.2769683333333	28.3307116666667
126	35450.044295	9715.482785	486.037205	32.9719683333334	26.289045
130	37097.764295	8571.804785	472.015205	36.038635	24.4223783333333
134	38917.371295	7192.430785	435.006205	37.4919683333333	22.0807116666667
138	40406.008295	5522.474785	371.407205	41.0819683333333	19.5523783333333
142	42031.004295	4486.119785	325.471205	44.813635	18.634045
146	43420.772295	3876.004785	283.502205	45.7719683333333	18.544045
150	44149.268295	3894.180785	254.129205	47.283635	17.1557116666667
154	43990.643295	4406.369785	236.107205	46.773635	16.7923783333333
158	44749.302295	5432.264785	261.513205	47.0769683333333	17.334045
162	44955.441295	6674.541785	300.774205	45.3953016666667	20.0257116666667
166	44945.958295	7921.82478500001	353.107205	42.6619683333333	21.6323783333333
170	42605.979295	8959.903785	352.976205	38.0169683333333	23.3723783333333
174	41204.416295	9907.750785	371.284205	37.503635	24.9773783333333
178	40434.698295	10174.283785	386.645205	32.768635	25.4057116666667
182	41865.102295	10170.980785	436.073205	32.568635	26.3557116666667
186	43164.843295	9781.192785	434.784205	33.118635	25.6323783333333
190	44365.184295	9048.347785	396.023205	39.243635	24.134045
194	45981.610295	8195.053785	358.375205	42.923635	22.7407116666667
198	47552.228295	7032.479785	322.641205	48.3819683333333	21.6973783333333
202	48950.629295	5907.214785	299.728205	51.3719683333334	21.6757116666667
206	50005.979295	5025.027785	284.218205	53.513635	20.4723783333333
210	49905.959295	4266.610785	281.803205	52.963635	20.1957116666667
214	49020.736295	4014.791785	296.982205	51.3153016666667	20.059045
218	48014.195295	4328.311785	332.817205	47.948635	20.7657116666667
222	46226.056295	5098.861785	370.866205	44.4203016666667	21.1207116666667
226	43646.698295	5936.827785	402.892205	39.478635	23.7657116666667
230	41013.207295	6975.044785	427.861205	35.8603016666667	25.4107116666667
234	38698.485295	7798.246785	436.984205	31.5203016666667	27.0723783333333
238	37493.034295	8484.722785	446.056205	30.138635	28.4423783333333
242	36970.968295	8547.909785	441.746205	29.9003016666667	29.5557116666667
246	37310.932295	8237.709785	420.621205	33.6203016666667	28.629045
250	38333.109295	7841.620785	395.805205	37.9603016666667	27.1923783333333
254	39320.080295	7012.210785	362.807205	39.9569683333333	24.2707116666667
258	40386.696295	5779.713785	324.305205	44.4753016666667	21.6207116666667
262	41617.181295	4818.496785	302.497205	46.538635	21.5173783333333
266	42960.097295	4304.587785	295.151205	50.5403016666667	21.694045
270	42367.681295	4012.058785	272.963205	51.9719683333333	20.8673783333333
274	42330.072295	4414.132785	277.262205	54.173635	21.7057116666667
278	41006.578295	5114.736785	278.331205	51.023635	21.5523783333333
282	38058.685295	5873.636785	260.146205	45.278635	21.949045
286	35581.083295	6636.959785	254.893205	42.268635	20.9807116666667
290	33612.772295	7249.354785	264.389205	35.9269683333333	22.989045
294	32764.759295	7829.863785	301.953205	33.6703016666667	25.9757116666667
298	32346.366295	8117.835785	339.013205	32.7103016666667	26.8723783333333
302	33204.933295	8406.427785	384.911205	31.9353016666667	27.0707116666667
306	34228.018295	8186.262785	401.091205	33.2203016666667	27.154045
310	35868.845295	7542.486785	395.704205	34.7753016666667	25.7007116666667
314	37674.741295	6582.372785	355.094205	37.6753016666667	23.8323783333333
318	39650.193295	5436.690785	325.199205	42.248635	20.5523783333333
322	42555.387295	4421.416785	315.081205	45.788635	21.4773783333333
326	44702.517295	3909.330785	295.937205	49.3853016666667	20.1407116666667
330	45732.384295	3771.864785	273.129205	49.2553016666667	19.4957116666667
334	46502.225295	4141.860785	277.463205	50.2819683333333	21.0123783333333
338	46866.652295	4967.247785	302.469205	48.938635	20.424045
342	45605.120295	5957.105785	319.930205	45.433635	22.8907116666667
346	44389.111295	6763.460785	352.144205	42.8019683333333	22.6073783333333
350	43716.018295	7545.572785	399.457205	39.008635	25.304045
354	42805.460295	8275.527785	440.323205	35.728635	28.559045
358	42089.674295	8720.589785	450.479205	32.4519683333333	27.9207116666667


==> anc/fig2a.dat <==
	H5_650nm_0_39mW	H6_650nm_0_39mW	H7_650nm_0_39mW	H8_650nm_0_39mW	H9_650nm_0_39mW	H10_650nm_0_39mW
-547	1.00419322432865	1.00838658476796	1.01174502836905	1.00424673042171	1.00723008679472	0.986597455158121
-540.399999999907	1.00127486269402	1.0052679638259	1.00891618086896	0.998160536246214	0.998035255358124	0.996288434388877
-533.700000000186	1.00231505846732	1.00715435344228	1.01003937002158	1.00704644021133	1.00771993353052	0.993289791225262
-527	1.00055897546321	1.00606357947426	1.00936229166848	1.00153167708361	1.00621977790213	1.00593969649164
-520.299999999814	0.996223373040436	0.999348181112271	0.999583206255469	0.993634439534483	0.992299966493122	0.98886133145383
-513.700000000186	0.995264981086432	0.996873223942886	0.997493724276706	0.992458319547266	1.00059674558075	0.991840116053448
-507	0.993738530123295	0.997361656302993	0.997752300196733	0.992343428648772	0.992667351544973	1.00022043006037
-500.299999999814	1.00381825555289	1.0062021945666	1.00690986067697	1.00507515426875	1.00352562085522	1.00377511301592
-493.700000000186	1.0048891796644	1.00721447828518	1.00873470636258	1.0054530848559	1.0041481344153	0.990648602213601
-487	1.00371776558197	1.00681131388409	1.00911145955856	1.00488467725282	1.00418895497662	1.00174953948818
-480.299999999814	0.999103531876213	1.00273244454203	1.00447965105359	1.00504189637708	1.00583198256962	0.991105349185542
-473.600000000093	0.998446194587136	1.00217142509887	1.00528332386753	1.00455512178083	1.01167952797824	1.00349709311995
-467	0.996521936218482	0.998175855993699	0.998209521680323	0.998656381176558	0.99983136005606	0.992316721589387
-460.299999999814	1.00208791791323	1.00023649833658	0.999780168382052	1.00035858054109	1.00111720773754	1.01197669994686
-453.600000000093	1.00179765969146	1.00026973097702	1.00018722344366	1.00503584948768	1.00251531196264	1.00727022027947
-447	1.00206466403566	0.999670012998609	0.999654247295997	1.00145911441088	0.99357560903427	0.990668460777598
-440.299999999814	1.0044191191393	1.00253217415624	1.00233360559232	1.00129887184192	1.00493393022065	0.996745181360818
-433.600000000093	1.00086086062376	1.00041905922319	0.999282544410957	0.997374440624938	1.00149479792972	1.00306020471201
-426.899999999907	0.998803307706913	0.999239956395059	0.999813500434243	0.998683592178833	0.996677971694342	0.999048774784522
-420.299999999814	1.00202106301522	1.00206735446171	1.00277163589435	0.999173390219781	0.988983295886137	0.993806113889195
-413.600000000093	0.997126121787405	0.998980435709541	0.998234436547617	0.998462880715936	0.994473661383239	0.999267218988494
-406.899999999907	0.998697419514421	0.99935364700708	0.998319618458772	1.00122630916919	0.992687761825631	0.995077061985032
-400.299999999814	0.998360653537515	0.999375073314731	0.999426983303785	1.00178262299348	0.999810949775401	0.99501748629304
-393.600000000093	0.997421778230755	0.997079616130863	0.99533522138179	0.997552823862074	1.00734234333834	0.990608885085606
-386.899999999907	1.00345366797246	1.00598268423109	1.00498165196083	1.00501166193011	1.00761788212723	1.00601913074763
-380.299999999814	1.00526414844017	1.00721076147671	1.0072334172644	1.01271237557391	1.01229183639799	1.01469732321451
-373.600000000093	1.00191559007054	1.00136312857456	0.999791952440907	1.00069418290248	1.00073961754536	1.00796527001938
-366.899999999907	0.99911557406281	0.995696307472675	0.992996254042688	0.997592128643138	0.995361508591878	1.01860946032201
-360.200000000186	0.994433239715604	0.991506152512316	0.989250943451041	0.993888408889049	0.996137099256895	1.00149137815621
-353.600000000093	0.996239152457356	0.995913631450269	0.99522108435459	0.99696022870142	1.00134172082478	1.00574111085166
-346.899999999907	1.00548921275519	1.00577060751251	1.00594558797521	1.00625429770066	1.00750562558361	1.00427157711585
-340.200000000186	1.01265057655014	1.01831636654905	1.0256616651899	1.00787486405837	1.02036410239838	1.00995112641912
-333.600000000093	1.00219546709697	0.997010964492066	0.99662372404578	1.00405625340579	1.00019874510791	1.00852130981131
-326.899999999907	0.994575669715701	0.989343188618612	0.987079646435082	0.990910315862291	0.994606328207518	1.01148023584693
-320.200000000186	0.991224619859196	0.984393711551427	0.981822272748588	0.989480226520508	0.990758990303415	0.985922263982208
-313.5	0.992674665224613	0.98537057627164	0.9817071256592	0.986825642076353	0.985033906578743	0.985644244086244
-306.899999999907	0.997009852399571	0.992112210928706	0.990218246339373	0.99760119897723	0.992922480053202	0.989397512681762
-300.200000000186	0.999571516162245	0.995052425064208	0.99052900880576	0.998051692237115	0.985666625279153	1.01104334743898
-293.5	0.999253021089143	0.994755517658199	0.991382848041684	0.99608040629453	0.991534580968433	1.00033958144436
-286.899999999907	1.0012075925482	0.997214951686327	0.996794761242882	1.00050975277595	1.00033141193219	1.01022914631509
-280.200000000186	0.998118148814319	0.994589135820222	0.992490212886697	0.99940317201677	1.00313782552272	1.00049844995634
-273.5	0.999129692488476	0.997451078342064	0.997094749712601	0.997667714760568	0.996126894116566	1.00615814069561
-266.799999999814	1.00482357050984	1.00283564063602	1.00207704979667	1.00210310813138	1.00910783261529	1.00969296508716
-260.200000000186	1.00479990138446	1.00472356070295	1.00485505749999	1.00712202632876	1.00555644378073	1.00522478818773
-253.5	1.00656262835359	1.00631916471551	1.00699638933771	1.00690131486586	0.998678179198862	1.00891848109125
-246.799999999814	1.00461137887704	1.00279978436608	1.00378472826852	1.00315526688601	1.0091486531766	1.00228572071611
-240.200000000186	1.0017382792541	1.0007533533497	1.0015854861987	1.00073046423885	1.00799547231941	1.00919650098722
-233.5	1.00026498001111	0.998971253006263	0.999834375052787	1.001867279445	1.00492372508032	1.00500634398376
-226.799999999814	0.998255180592837	0.996432891457097	0.995321753885955	0.995790155603597	0.995637047380765	0.990072703857675
-220.100000000093	0.999604735987341	0.998125132489874	0.99806306266312	0.999829477719077	0.995249252048256	0.997082776948775
-213.5	0.998596929543507	0.996207477955185	0.995241622285738	0.994825676745185	1.00301536383877	0.998075705148647
-206.799999999814	0.997894330242738	0.995201971946175	0.994194861171981	0.99624367230818	0.997933203954832	0.991145066313537
-200.100000000093	0.996495360358405	0.994774757607926	0.994219776039276	0.993664673981455	0.995259457188585	0.996765039924816
-193.5	0.995599255576455	0.993445451990447	0.993935275189767	0.99193224016995	0.997147408149485	0.982605883794634
-186.799999999814	0.993552499102761	0.994536444594266	0.996589381931402	0.994338902148934	0.991391709003825	0.975436942191555
-180.100000000093	0.994014254671588	0.993270324720775	0.994023150600089	0.989843039884174	0.988881244482845	0.981255501442807
-173.399999999907	0.995193143214663	0.993655560986894	0.994779687178606	0.990680534065303	1.0002293605289	0.979944836218976
-166.799999999814	0.994581898432906	0.991650233499473	0.992078107514153	0.991248941668379	0.992187709949501	0.985147779986307
-160.100000000093	0.995622924701836	0.992063455147012	0.991227971839584	0.992071318626022	0.994320584278301	0.999505521756464
-153.399999999907	0.996839600795957	0.996266728254912	0.99721629386251	0.993289766839	0.99320822398242	0.977939121255233
-146.799999999814	0.995041577762665	0.99264415181149	0.992018513845084	0.991088699099427	0.991901966020284	0.995116779113027
-140.100000000093	0.993733962397344	0.992916790644548	0.994060859588426	0.990901245528199	0.993565403893941	0.99088690498157
-133.399999999907	0.993308333388309	0.992016229815865	0.994120453257495	0.992651820007888	0.984513444421955	0.987689676177981
-126.700000000186	0.994787030852871	0.994221609053283	0.994561177058687	0.987690347259756	0.987605601941697	0.988126564585925
-120.100000000093	1.00385604310393	1.00295217351334	1.00186594679946	1.00364204148227	1.00556664892106	0.990569167957611
-113.399999999907	1.0002948778537	0.999936967301066	1.00095386064405	0.996573227780176	1.00506659704493	0.994123850913155
-106.700000000186	1.00389549164623	1.0002417455956	1.00007072960469	0.999025241429618	1.00174992643795	0.993786255325198
-100.100000000093	1.00903833581883	1.00586768180431	1.00642940776307	1.00938658640698	1.0066994194976	1.01267174968677
-93.3999999999069	1.00698784211481	1.00384530072509	1.00464900481371	1.00413788641261	1.00238264513836	0.990628743649604
-86.7000000001863	1.00520808998532	1.0018732058781	1.00220027738356	1.00009251740774	1.00648511155069	1.0023055792801
-80	1.00480529960604	1.00553972811579	1.00788120381406	1.00190658422606	1.00634223958608	1.00349709311995
-73.3999999999069	1.00305170808881	1.00452897484776	1.00528029368097	1.00107816037903	0.998178127322732	1.018669036014
-66.7000000001863	1.0017171016156	1.00519800037235	1.00528871086586	1.00265639851097	1.00278064561119	0.98232786389867
-60	1.00444652549501	1.00758615913217	1.00895961354302	1.00424370697701	1.01119988638277	1.01396255634661
-53.3999999999069	1.00198244496855	1.00415029765541	1.00616780165648	1.00193984211773	0.998443460971291	0.998075705148647
-46.7000000001863	0.995571018725124	0.993550178534983	0.991862627580797	0.994505191607281	0.991922376300942	0.983698104814494
-40	0.995174457063047	0.994245221718857	0.993921807693932	0.996839290913531	0.991269247319875	0.977939121255233
-33.2999999998137	0.979415802533386	0.978089785750643	0.974591574234905	0.981459027738795	0.971889685834755	0.98115620862282
-26.7000000001863	0.978929962591364	0.980131188143801	0.977693475213046	0.98289818741467	0.976869794315396	0.958835182689687
-20	0.971941341886906	0.971150067065709	0.967571305343641	0.976246609080796	0.973798047076312	0.963799823689049
-13.2999999998137	0.943699092334183	0.943057772742644	0.939130984327192	0.951402964003775	0.948550529901911	0.93295947380101
-6.70000000018627	0.944338989215084	0.942007883667787	0.935734481877665	0.949108169478588	0.940886469514694	0.921103911094532
0	0.906904814058445	0.90742757220678	0.903277816915895	0.918380901020786	0.909495457862124	0.876620727740246
6.70000000018627	0.909071161902483	0.909412129293927	0.904407739816431	0.917860868532865	0.912832538749768	0.887820957834807
13.3999999999069	0.903945758138067	0.905167096749688	0.899608260988319	0.91124254809066	0.908117763917685	0.879162623931919
20	0.874993019576114	0.875756209962969	0.873639225457547	0.890302170117744	0.875828699916147	0.849593222139717
26.7000000001863	0.870814796074732	0.871336268784853	0.86991108592309	0.883538724330073	0.877879933122313	0.836049681493456
33.3999999999069	0.854958558308853	0.857626492789848	0.859894972583384	0.881156249908667	0.870226077875425	0.830250980806201
40	0.853744373701614	0.856017770629748	0.85836304493218	0.879768488792645	0.867256382039633	0.819090467839634
46.7000000001863	0.854339008570823	0.857875956228918	0.86038350599479	0.879605222778995	0.859765809038012	0.818097539639762
53.3999999999069	0.848136451977686	0.85181843296611	0.85312654586423	0.878401891789504	0.866133816603422	0.829456638246303
60.1000000000931	0.841900675559453	0.844806127198117	0.846928467593677	0.873410184594401	0.86229668383965	0.801197901677932
66.7000000001863	0.837535590541909	0.842310180992667	0.845530878213425	0.871372382868477	0.861684375419898	0.799490065174151
73.3999999999069	0.835197745350816	0.839715630044867	0.843168342756612	0.867027692838579	0.857714575831846	0.799013459638213
80.1000000000931	0.838521804099431	0.844667730741561	0.848868123681279	0.870268825553994	0.859010628653652	0.797504208774406
86.7000000001863	0.833497720801555	0.839857961945686	0.845135270523279	0.868418477399297	0.859275962302211	0.793810515870881
93.3999999999069	0.837589157509876	0.844565409190741	0.85004080588109	0.871444945541211	0.869072897018228	0.802866021053718
100.100000000093	0.837534344798468	0.843203526840202	0.84792506228545	0.869715535174403	0.859367808565174	0.782808871416294
106.799999999814	0.836485428821079	0.841432795557972	0.846203242942975	0.869216666799362	0.857081857131437	0.793254476078952
113.399999999907	0.84077037101058	0.847420355367227	0.853556495668754	0.878392821455412	0.855836830011276	0.811901667672557
120.100000000093	0.834955655875433	0.841292650015077	0.847940886593056	0.870909795829803	0.862806940856109	0.793453061718927
126.799999999814	0.833622295145663	0.838436610659628	0.842753880572298	0.866988388057515	0.859378013705503	0.804156827713552
133.399999999907	0.835332700890266	0.840322344368634	0.845128200087966	0.871175858963158	0.86154150345529	0.779651359740699
140.100000000093	0.834395071326947	0.838991726936401	0.843443079671641	0.871106319735122	0.858867756689044	0.797762370106373
146.799999999814	0.833013957098603	0.836778476810457	0.8402189611688	0.868608954415222	0.853418211753259	0.781756367524429
153.5	0.833771369110779	0.840203843769181	0.845858811737002	0.869370862478921	0.868062588125638	0.80020497347806
160.100000000093	0.830578528671291	0.835200363661286	0.839924359697415	0.864871976769464	0.855428624398109	0.79996667071009
166.799999999814	0.830520393977374	0.836583016412098	0.842946129075339	0.866087401537744	0.86116391326311	0.793492778846921
173.5	0.829518816250746	0.835485246098716	0.842900002902105	0.869265041914518	0.861704785700557	0.781696791832436
180.100000000093	0.826814307240161	0.83298689489955	0.841157645628483	0.862982323833704	0.856459343571356	0.79404881863885
186.799999999814	0.827500711876197	0.8343284441214	0.841763346253651	0.867363295199969	0.855693958046668	0.796749583342503
193.5	0.828659253276401	0.832112570365948	0.837576975173416	0.861996680862412	0.857847242656125	0.790295550043332
200.200000000186	0.826220918114394	0.830917069853387	0.837190121355563	0.861425249814638	0.852122158931453	0.794545282738786
206.799999999814	0.832506524270269	0.835146797892161	0.838775918990106	0.866583246468088	0.850336259373846	0.797921238618353
213.5	0.821654853155022	0.826664822328001	0.831419636077764	0.853216597461697	0.850315849093188	0.767398625754273
220.200000000186	0.82172212330084	0.827985601149578	0.834424907773291	0.85848041467955	0.839845375115445	0.788826016307521
226.799999999814	0.826476295519815	0.831292904780434	0.83723927771536	0.86119546801765	0.849325950481257	0.774130678949408
233.5	0.821440585283156	0.822411044352068	0.82676863639123	0.852055594697967	0.851244516863143	0.781339337680482
240.200000000186	0.830812728438214	0.831503669684257	0.835535639492263	0.865467595374815	0.847386973818712	0.787316765443715
246.899999999907	0.827744462342834	0.829646795899842	0.833995294656162	0.861727594284359	0.852111953791124	0.774329264589383
253.5	0.827719547474013	0.830296362838909	0.836431227965274	0.862105524871511	0.850948567793597	0.802707152541738
260.200000000186	0.825981320125893	0.830255915217325	0.837606603664253	0.862946042497337	0.849428001884549	0.783126608440253
266.899999999907	0.830363845551612	0.832745083713213	0.839129440755768	0.864868953324766	0.847774769151221	0.781577640448452
273.5	0.830966785377095	0.831207199549833	0.835686475445612	0.867209099520412	0.851458824810056	0.806659006777231
280.200000000186	0.828807496745889	0.830352989509128	0.835863236328443	0.868681517087955	0.852867134175484	0.782153538804378
286.899999999907	0.823802514847444	0.82693746116106	0.832155298037738	0.859054869172021	0.856826728623207	0.787058604111748
293.5	0.817990706446992	0.815169826909486	0.815417894214299	0.851949774133564	0.833487572690364	0.774666860177339
300.200000000186	0.819865965573631	0.824226595971731	0.831061737375955	0.8519104693525	0.846376664926123	0.781796084652424
306.899999999907	0.81670759070268	0.824781930884296	0.831848239132705	0.853564293601877	0.839467784923265	0.781875518908413
313.600000000093	0.817285615659341	0.822662256877477	0.82999612176803	0.852243048269194	0.845856202769334	0.76843127108214
320.200000000186	0.818285532394714	0.824352530188123	0.832753928227593	0.85749174826356	0.850815900969318	0.778857017180801
326.899999999907	0.819042529159077	0.827736793617886	0.836966560924705	0.857845491293135	0.854010109892352	0.790275691479335
333.600000000093	0.820485515311662	0.827267601207506	0.835697922817071	0.857346622918094	0.857612524428554	0.76765678708624
340.200000000186	0.820814391580107	0.826850225479913	0.835994207725436	0.861237796243411	0.84928512991994	0.78805153231162
346.899999999907	0.819051249363165	0.824416371839489	0.831035812446473	0.85598304935965	0.847887025694842	0.787296906879717
353.600000000093	0.822619058578418	0.828048349621983	0.836277361825362	0.859354190197045	0.851969081826515	0.78407981951213
360.299999999814	0.825652859105261	0.830427107042734	0.836855790771465	0.864720804534603	0.861817042244178	0.780108106712641
366.899999999907	0.820117190500916	0.825370935708882	0.833527972550696	0.860448677177437	0.845621484541763	0.789362197535452
373.600000000093	0.823317920648864	0.828825818499573	0.837245001401089	0.866456261790805	0.852234415475074	0.799212045278187
380.299999999814	0.821084302659007	0.825762293777186	0.833203069213682	0.857878749184804	0.850601593022405	0.790831731271263
386.899999999907	0.819363515719062	0.826024656728005	0.836078716261799	0.859308838526587	0.847366563538054	0.785311050479972
393.600000000093	0.817417664464095	0.822795187439225	0.829879291241663	0.854283873439815	0.84303958403848	0.778857017180801
400.299999999814	0.818681263561164	0.822776166125291	0.830430448508701	0.853760817507196	0.845856202769334	0.77248241813762
407	0.81878756700147	0.824608552700963	0.832614202958307	0.856521222515754	0.844202970036007	0.775381768481248
413.600000000093	0.815432364666828	0.818558025783511	0.825450505236403	0.8545166786815	0.852377287439683	0.787535209647687
420.299999999814	0.817478705892708	0.822835416425017	0.831549934099965	0.857718506615851	0.849795386936399	0.775878232581184
427	0.814857246444862	0.818429030666026	0.825360946389101	0.853004956332893	0.858112576304684	0.782908164236281
433.600000000093	0.814404211080123	0.820393254624485	0.829411295761405	0.853706395502646	0.843417174230659	0.77933362271674
440.299999999814	0.812064289649961	0.819721824106182	0.829634856192263	0.852481900400274	0.8355286007562	0.794287121406819
447	0.818801685427135	0.825581044705329	0.835114106872635	0.861960399526045	0.848927950008419	0.788071390875618
453.700000000186	0.821597133708919	0.825635703653416	0.834538371425698	0.856442612953627	0.851479235090715	0.782054245984391
460.299999999814	0.818719466360024	0.820790078587597	0.826117146280223	0.852877971655609	0.851581286494006	0.771191611477785
467	0.817055983618369	0.821565798378849	0.828410997508279	0.858368547225753	0.847897230835171	0.772839872289574
473.700000000186	0.815968034346492	0.820557887376123	0.827504971725995	0.853603598382941	0.837304295173478	0.767438342882268
480.299999999814	0.815378382451047	0.820018950147984	0.827997208698756	0.853642903164005	0.840488298956184	0.780882590708541
487	0.812077162332186	0.8180040026857	0.826671333733824	0.843998114579887	0.842172147110499	0.770436986045883
493.700000000186	0.812748618046928	0.816227149601284	0.822160396003971	0.845331453691359	0.847264512134762	0.763009883110836
500.399999999907	0.813534682158249	0.81870035768433	0.825307749780554	0.850435028340259	0.84166189009404	0.771926378345691
507	0.808141028306187	0.813087320987367	0.821188379492097	0.84280083047979	0.849826002357387	0.76243398475491
513.700000000186	0.809012633467129	0.811440118927814	0.81776258523913	0.841733554501672	0.834120291390773	0.762016954910964
520.399999999907	0.816793547000114	0.818809019673127	0.825269367417425	0.849642885829589	0.83615111431628	0.77738748344499
527	0.816571389419788	0.818954412475039	0.825363303200872	0.850138730759932	0.841763941497332	0.774686718741337
533.700000000186	0.817374478691471	0.81981474431793	0.827856136679886	0.857606639162055	0.842274198513791	0.780803156452551
540.399999999907	0.81297036037944	0.81697903809117	0.825500671658387	0.846456175118723	0.846009279874272	0.76741848431827
547.100000000093	0.817532688108489	0.820687319765193	0.828343996716501	0.857240802353692	0.846141946698551	0.794247404278825
553.700000000186	0.815862146154	0.818580982541708	0.827325180656601	0.851036693835005	0.844947945280037	0.77240298388163
560.399999999907	0.812804676501776	0.816350897459754	0.825013484996565	0.845204469014076	0.84854015467591	0.775679646941209
567.100000000093	0.812555943061374	0.815586765365495	0.823523643269845	0.845633798161081	0.836059268053318	0.747818081652788
573.700000000186	0.813191687464139	0.815408139923147	0.823426677299834	0.847747186004434	0.842794660670579	0.762255257678933
580.399999999907	0.813563334257394	0.816310668473961	0.823001104431456	0.846661769358134	0.838579937714626	0.759018311747349
587.100000000093	0.811858326734369	0.81346271864283	0.82049783364317	0.843329933301802	0.843978456948765	0.763982952746711
593.799999999814	0.81899560615613	0.821031015230766	0.828691794796433	0.855079039395182	0.846376664926123	0.77738748344499
600.399999999907	0.822753183622241	0.82665170418046	0.835311405686613	0.8595114093213	0.858112576304684	0.78237198300835
607.100000000093	0.824898769075594	0.827019668218983	0.834162628291909	0.862305072221528	0.858357499672585	0.789540924611429
613.799999999814	0.821974593971566	0.824880316990853	0.832587941341429	0.85954466721297	0.845743946225713	0.767736221342229
620.399999999907	0.819074087992918	0.823897767740038	0.832307144053275	0.852094899479031	0.840355632131904	0.774964738637301
627.100000000093	0.812629026676584	0.817885502086247	0.824963655261976	0.844279294936728	0.839743323712153	0.760706289687132
633.799999999814	0.814610173995715	0.820170246116289	0.8288820231751	0.847550662099115	0.846611383153694	0.764737578178615
640.5	0.817136126446411	0.821925891528848	0.829134202034605	0.850888545044841	0.84752984578332	0.781855660344416
647.100000000093	0.816560592976632	0.82093372230317	0.828602909323924	0.848288382605236	0.838967733047135	0.769404340718015
653.799999999814	0.814209044607687	0.817305679964939	0.82425997860461	0.849110759562879	0.848397282711301	0.770675288813852
660.5	0.814508023033546	0.81826002519854	0.824563333948288	0.847109239173322	0.842294608794449	0.764956022382587
667.100000000093	0.816893206475401	0.819219180419573	0.825750157018726	0.848614914632535	0.843815174703498	0.764916305254592
673.799999999814	0.81719218490126	0.822240727069829	0.830211601701386	0.8494131040326	0.844070303211727	0.783901092436153
680.5	0.818170093502508	0.824315799375009	0.831817937267077	0.856747980868045	0.852867134175484	0.774647001613342
687.200000000186	0.818574129625231	0.824065024121186	0.833649516700604	0.85398455241479	0.857347190779995	0.790116822967355
693.799999999814	0.816811402656103	0.820113619446071	0.827408342443381	0.854559006907261	0.84990764348002	0.785033030584008
700.5	0.81926427149159	0.821128745429945	0.827323497219622	0.850014769527346	0.847152255591141	0.769940521945946
707.200000000186	0.818458275485211	0.819048863137333	0.826427572059215	0.847599037214271	0.843835584984156	0.773614356285475
713.799999999814	0.812409775830954	0.814504299557578	0.821996765929578	0.84469048341555	0.841386351305152	0.770218541841911
720.5	0.808744798627297	0.809361985721541	0.814328373801267	0.839124321727975	0.837192038629857	0.779393198408732
727.200000000186	0.811673126209462	0.813265509158131	0.817365630799401	0.844391162390525	0.831834339957036	0.774865445817314
733.899999999907	0.812357039358615	0.814744361657577	0.821771858749138	0.845863579958069	0.837722705926975	0.77037741035389
740.5	0.81998721793523	0.822551408530757	0.83023651656868	0.856336792389224	0.850448515917467	0.796511280574534
747.200000000186	0.816747039244981	0.81970389597121	0.826473698232449	0.850652716358459	0.851346568266435	0.782352124444352
753.899999999907	0.820593064495408	0.823236394468184	0.831982914091053	0.85545092309294	0.845999074733943	0.787535209647687
760.5	0.823780091465504	0.826731287608875	0.833986204096473	0.858181093654526	0.853356980911284	0.791765083779143
767.200000000186	0.821967534758733	0.824100224483753	0.832983885718971	0.853860591182204	0.854530572049141	0.788369269335579
773.899999999907	0.826320992837494	0.827802165719798	0.834454199576731	0.854477373900437	0.859010628653652	0.799490065174151
780.600000000093	0.828808327241517	0.829967097335632	0.835959865611057	0.863850052461805	0.8550408290656	0.804931311709452
787.200000000186	0.827104150214119	0.828366901971434	0.833528309238091	0.860518216405473	0.859480065108795	0.779115178512768
793.899999999907	0.821848773884017	0.823050554044688	0.828894817296143	0.850326184331159	0.849815797217058	0.773713649105462
800.600000000093	0.818492741053747	0.819971287545252	0.826200644754399	0.849264955242437	0.840110708764004	0.782093963112386
807.200000000186	0.818834490004417	0.819980688884323	0.824790934627895	0.847444841534713	0.844458098544236	0.778857017180801
813.899999999907	0.81820746580574	0.819502313770664	0.823915547398636	0.848578633296169	0.846243998101843	0.762950307418844
820.600000000093	0.819827347526958	0.818083367478323	0.823132075828449	0.847218083182422	0.837559423681708	0.781061317784518
827.299999999814	0.824079069891363	0.824665179371182	0.830080293616997	0.854362483001942	0.849826002357387	0.773316477825513
833.899999999907	0.828094101001964	0.829360601647658	0.834725906305197	0.859423729425081	0.848683026640518	0.79396938438286
840.600000000093	0.827555524587604	0.827408184021986	0.831486300182146	0.858368547225753	0.855061239346258	0.788806157743523
847.299999999814	0.819104816331131	0.818830445980777	0.823586267125476	0.848082788365825	0.842141531689511	0.777169039241018
853.899999999907	0.830549876572147	0.831596152624421	0.835043402519502	0.863514450100414	0.854428520645849	0.79124876111521
860.600000000093	0.825777433449369	0.826548726722264	0.829736199098419	0.856218878046033	0.84928512991994	0.7952204739147
867.299999999814	0.82577411146686	0.827412119466248	0.831789318838428	0.857237778908994	0.849050411692369	0.792758011979016
874	0.824500961670076	0.823276404818184	0.827283094732117	0.850580153685725	0.845345945752875	0.776394555245117
880.600000000093	0.826795621088545	0.827253827152588	0.830640541443723	0.856022354140713	0.850346464514175	0.793790657306883
887.299999999814	0.823193346304756	0.824210635558889	0.828992456640944	0.853455449592778	0.849438207024878	0.77933362271674
894	0.823268090911221	0.825547812064893	0.829752023406025	0.851825812900978	0.849142257955332	0.781855660344416
900.600000000093	0.826623293245863	0.829474073623887	0.835282113883173	0.861364780920694	0.853254929507993	0.789560783175427
907.299999999814	0.827305960651574	0.828270920858593	0.834262961135878	0.859949808802396	0.860347502036775	0.788965026255503
914	0.823253141989928	0.826612568373629	0.832766048973844	0.848430484506005	0.853234519227334	0.770675288813852
920.600000000093	0.821771953038483	0.826503906384832	0.833238084702852	0.857990616638601	0.853377391191943	0.78626426155185
927.299999999814	0.822277309627748	0.82308050714824	0.827947715651563	0.844197661929903	0.84778497429155	0.794187828586832
934	0.819334863619918	0.820327226615195	0.826271685794927	0.844835608761016	0.847386973818712	0.778578997284837
940.700000000186	0.817496561548697	0.81852719813679	0.829231168004616	0.845364711583028	0.842631378425312	0.780088248148643
947.299999999814	0.822079236420617	0.825403949713527	0.831945205102716	0.852321657831322	0.850305643952858	0.784536566484072
954	0.82360983986189	0.827623977549034	0.83437036441516	0.85858925868865	0.8552857524335	0.790295550043332
960.700000000186	0.817786819770469	0.821602529191964	0.827699577040808	0.849261931797739	0.847754358870562	0.771926378345691
967.299999999814	0.81525837583289	0.817808760923133	0.824045508733441	0.845443321145156	0.839743323712153	0.778857017180801
974	0.814435769913964	0.815569055866315	0.820434199725351	0.844986780995876	0.840610760640134	0.783086891312258
980.700000000186	0.812363683323634	0.811174913711695	0.815434391896696	0.837428169252837	0.832967110533575	0.782868447108286
987.399999999907	0.811357537871055	0.810139017327548	0.813441202513152	0.835163609174623	0.83602865263233	0.776593140885092
994	0.812374895014604	0.81119306048246	0.8142522824498	0.842075203752458	0.839263682116682	0.776593140885092
1000.70000000019	0.817058059857437	0.816532802438987	0.819667899212353	0.846165924427791	0.840345426991575	0.769662502049982
1007.39999999991	0.819540826535509	0.819478263833506	0.823715891772886	0.851308803857755	0.849560668708828	0.782074104548388
1014	0.82479827910468	0.824476496682385	0.828497862856413	0.854099443313285	0.856836933763536	0.798735439742248
1020.70000000019	0.819101494348622	0.818797869247717	0.82414584157741	0.845246797239837	0.847519640642991	0.7843181222801
1027.39999999991	0.822885647674809	0.824058683683207	0.828532204970792	0.851339038304727	0.848652411219531	0.792698436287024
1034.10000000009	0.827279800039312	0.827801509812421	0.833104083119297	0.856593785188487	0.847519640642991	0.794287121406819
1040.70000000019	0.825129646860008	0.827539146861602	0.833806076339683	0.854613428911811	0.852999800999763	0.807969672001062
1047.39999999991	0.825441913215905	0.826573213931007	0.83194890866407	0.853948271078424	0.852867134175484	0.779095319948771
1054.10000000009	0.831652359517502	0.833524738948727	0.838856723965114	0.862035985643476	0.847121640170153	0.791784942343141
1060.70000000019	0.833121091034535	0.834194639016483	0.837880330517094	0.861909000966192	0.857602319288225	0.799470206610154
1067.39999999991	0.832550125290707	0.832915400995452	0.83678609648052	0.860182614044082	0.858347294532255	0.799231903842184
1074.10000000009	0.831427710450294	0.832339295682614	0.835917442999178	0.857606639162055	0.857469652463946	0.783881233872156
1080.79999999981	0.827731174412796	0.829041830662414	0.835016467527832	0.853609645272335	0.863592736661456	0.792062962239105
1087.39999999991	0.826625369484931	0.829258717368423	0.836137299868681	0.854244568658751	0.85541841925778	0.788269976515592
1094.10000000009	0.821721292805213	0.825738243840028	0.831920963610213	0.853531035710208	0.859643347354062	0.775401627045245
1100.79999999981	0.81827265971249	0.822783162470646	0.830426744947347	0.845936142630802	0.846733844837644	0.780127965276638
1107.39999999991	0.817237862160766	0.820078637719295	0.82535050907983	0.844575592517055	0.849060616832698	0.773435629209497
1114.10000000009	0.824279219337564	0.827493670616794	0.833106103243672	0.854099443313284	0.84828502616768	0.788726723487534
1120.79999999981	0.826567650038828	0.828006371549851	0.831924667171567	0.852240024824497	0.849826002357387	0.79031540860733
1127.5	0.825518318813625	0.828047693714605	0.833682848752795	0.851079022060766	0.852999800999763	0.787833088107648
1134.10000000009	0.822899350852661	0.825038172032928	0.83133108729265	0.850323160886462	0.846478716329415	0.775123607149281
1140.79999999981	0.823403461698484	0.825812142737842	0.831356002159945	0.851750226783548	0.855061239346258	0.770913591581821
1147.5	0.823800853856189	0.826702427684285	0.833237748015457	0.850202223098573	0.850826106109647	0.783742223924174
1154.10000000009	0.824458606393079	0.826882364941387	0.833308115681193	0.854401787783006	0.86191909364747	0.79591552365461
1160.79999999981	0.830414505784882	0.831986854785348	0.837802892416044	0.863726091229219	0.8602862711948	0.791546639575171
1167.5	0.83136542327824	0.83034205771951	0.833709783744465	0.861125928789613	0.849438207024878	0.785092606276
1174.20000000019	0.826194757502131	0.825501242641122	0.829353722216712	0.852802385538179	0.853622314559843	0.78447699079208
1180.79999999981	0.822903503330798	0.820415992746889	0.822668120596941	0.846051033529296	0.837171628349199	0.776632858013087
1187.5	0.82312524566331	0.822011159487863	0.823199749995018	0.850271762326609	0.838447270890347	0.781855660344416
1194.20000000019	0.825326889571512	0.828938634568425	0.83274113410655	0.854967171941385	0.84253953216235	0.769960380509944
1200.79999999981	0.824818210999738	0.828035450110234	0.832665379442479	0.849482643260636	0.852642621088241	0.791209043987215
1207.5	0.825999591029695	0.828922674155584	0.83388216769115	0.852049547808572	0.850856721530634	0.770933450145819
1214.20000000019	0.822774361260739	0.825135464960523	0.829832155006242	0.843852989234421	0.852122158931453	0.784556425048069
1220.89999999991	0.827965374179719	0.829955509638638	0.833271080067648	0.851973961691142	0.853754981384123	0.777625786212959
1227.5	0.831764476427199	0.833786883263753	0.838141599936289	0.85837157067045	0.858132986585342	0.786303978679845
1234.20000000019	0.827255300418304	0.830492697780438	0.834326258366301	0.853872684960993	0.848795283184139	0.786601857139806
1240.89999999991	0.827684251409849	0.829269867793833	0.832984222406367	0.852778197980601	0.852765082772192	0.79101045834724
1247.5	0.827533516453478	0.828212763737828	0.833173777410241	0.854126654315559	0.853254929507993	0.783801799616166
1254.20000000019	0.824772948988045	0.825734527031559	0.829573242398818	0.845824275177005	0.850081130865616	0.800741154705991
1260.89999999991	0.827111209426952	0.827277877089746	0.830998440145532	0.853113800341992	0.847244101854103	0.785906807399896
1267.60000000009	0.8283195805648	0.829296322724707	0.834339725862136	0.853295207023825	0.854295853821569	0.77536190991725
1274.20000000019	0.826955076249003	0.827149319243845	0.829811617075094	0.848085811810522	0.851356773406764	0.790811872707266
1280.89999999991	0.821784825720708	0.821162196706175	0.825244115862735	0.843665535663193	0.845968459312955	0.788349410771582
1287.60000000009	0.822814640298667	0.821904683856989	0.826199971379607	0.844315576273095	0.846641998574681	0.788250117951595
1294.20000000019	0.824219838900206	0.82193179469524	0.825915133842702	0.846087314865663	0.845488817717484	0.778360553080865
1300.89999999991	0.822793462660169	0.821251837381036	0.825151190141475	0.846906668378608	0.842927327494859	0.767974524110199
1307.60000000009	0.818732339042249	0.818608093379959	0.823178538689079	0.841778906172131	0.847631897186612	0.769404340718015
1314.29999999981	0.822952502572814	0.822299758733763	0.825510098905472	0.845969400522472	0.846754255118302	0.77146963137375
1320.89999999991	0.820663656623736	0.820150350259185	0.824096011842822	0.839952745575012	0.844570355087857	0.768888018054082
1327.60000000009	0.821627446799318	0.82191124293076	0.825237382114818	0.846531761236154	0.839355528379644	0.775917949709179
1334.29999999981	0.821469237382301	0.823524337806708	0.829055753871368	0.846274768436891	0.853377391191943	0.779393198408732
1340.89999999991	0.825611334323892	0.824923606877738	0.828557456525482	0.846510597123273	0.849183078516648	0.78229254875236
1347.60000000009	0.827336688989788	0.826858315004229	0.830450313065057	0.848726782086332	0.845356150893204	0.797742511542376
1354.29999999981	0.822051414817099	0.82482325304905	0.831425023076098	0.847139473620294	0.845233689209254	0.780127965276638
1361	0.819757170646443	0.82000648790782	0.825472389917134	0.845927072296711	0.845223484068925	0.773852659053444
1367.60000000009	0.822712904584313	0.822209243515731	0.826936980089164	0.843172714177547	0.845254099489912	0.791526781011174
1374.29999999981	0.824530029017035	0.823922254948782	0.827148756461166	0.847973944356726	0.848295231308009	0.793731081614891
1381	0.828344080185808	0.827938813090016	0.832622283455808	0.852554463073007	0.858245243128964	0.797206330314445
1387.60000000009	0.823924182456856	0.821461290470107	0.824420578492439	0.843813684453357	0.847376768678383	0.784119536640125
1394.29999999981	0.823449138957991	0.822933146624197	0.826061929547301	0.845996611524746	0.836049062912989	0.773932093309434
1401	0.82508272385706	0.825394985646041	0.829562468402151	0.849289142800014	0.847131845310482	0.790335267171327
1407.70000000019	0.830933150304186	0.828209921472528	0.830736834038942	0.855042758058816	0.850458721057796	0.802885879617715
1414.29999999981	0.836818042319847	0.834416117074132	0.836027876465023	0.856887059324117	0.854928572521979	0.797226188878442
1421	0.833093269431018	0.83011117832279	0.832333068982757	0.853606621827638	0.851091439758206	0.7843181222801
1427.70000000019	0.832596217798027	0.829783880541644	0.83027893918056	0.855015547056541	0.848938155148748	0.789262904715465
1434.29999999981	0.834766718120202	0.832292726258844	0.834663619136962	0.858933931384132	0.858245243128964	0.781319479116485
1441	0.834269666487211	0.832941637290534	0.836676336389467	0.859263486856129	0.858735089864764	0.802945455309708
1447.70000000019	0.8324649994889	0.830298111925249	0.833955228856053	0.86037006761531	0.854897957100991	0.785311050479972
1454.39999999991	0.831033640275099	0.831681857855022	0.834785499974266	0.856633089969551	0.849836207497716	0.805169614477422
1461	0.834460265233697	0.833337149438892	0.835488503256841	0.855952814912678	0.859275962302211	0.808446277537001


==> anc/fig2b.dat <==
	H5angle44__850nm0_43mW	H6angle44__850nm0_43mW	H7angle44__850nm0_43mW	H8angle44__850nm0_43mW	H9angle44__850nm0_43mW	H10angle44__850nm0_43mW	H5angle44_0_75mW	H6angle44_0_75mW	H7angle44_0_75mW	H8angle44_0_75mW	H9angle44_0_75mW	H10angle44_0_75mW	H5angle44__750nm_1mW	H6angle44__750nm_1mW	H7angle44__750nm_1mW	H8angle44__750nm_1mW	H9angle44__750nm_1mW	H10angle44__750nm_1mW
Dalay (fs)																		
-446.699999999721	0.993244136647959	0.997029220415495	0.995750349052642	0.995747166156175	0.973601244016221	1.01809578742582	1.00645515663672	1.00379785676843	1.00345597871508	1.00551815523181	0.995014382614914	1.07114423393493	1.00177101922925	1.00318018630371	1.00360657540888	1.00194994067106	1.01386063170191	0.9718094532466
-439.999999999534	0.99607448176548	0.99713075679721	0.994923199378779	0.995650318246267	0.994456810074093	0.964131040483336	1.00524655769404	1.00273910642758	1.00308803870874	1.00364194075934	1.02498572412063	1.0118823142079	1.00284133668243	1.00317329946347	1.00297191778409	1.0006971290482	1.00327133599513	0.969818946856244
-433.299999999814	1.0012815301195	1.00020909291038	0.999221665716725	0.997296732714699	1.00982406927463	1.02630781413446	1.00083835820349	1.00300752200695	1.00339874360298	1.0056015425417	1.00077810213524	1.00110741971207	0.998535221866474	1.001265644717	1.0009137290383	1.00227324689632	0.980579988052025	1.00465280868745
-426.700000000186	1.00561685839939	1.00411206909667	1.00514731174096	1.01061332032702	0.972503582644755	1.05094389426038	0.998787115813055	1.00097949318505	1.00113386845286	1.00180741994181	1.01345828507997	0.95693035227919	1.00413856302153	1.00218284662169	1.00303716296047	1.0015458078895	0.979823609787254	0.988728757564615
-420	1.00422708847487	1.00180691880911	1.00229974728995	1.00213912821009	1.02299600573223	0.995806000645231	0.991123003736252	0.994853653184775	0.995704709248243	0.994636111291483	0.962737553301063	1.00002993026249	1.00314013749261	1.0024101123496	1.00265162328186	1.00017175643217	1.00478409252467	1.02853888537171
-413.299999999814	1.00515256380079	1.00021732558998	1.00089630481053	1.00228440007495	1.01970302161783	1.00753746737186	0.99867696539172	0.999838726972729	1.0015018084592	0.995469984390359	0.978875967957988	0.987100056867499	1.00524363704838	1.00420820372861	1.00297784916376	1.00376853818812	1.01612976649622	0.970814200051421
-406.600000000093	0.990252361887082	0.991439917024804	0.989858602605205	0.99468183914719	0.958233984815684	0.988767120609255	1.00199806607409	1.00040314528824	1.00107663334077	0.999722737194623	0.99616712651898	1.00864984585915	1.00753492782542	1.00485681886394	1.00390314439242	1.00825441206351	1.00554047078944	0.99868128951639
-400	0.995857985766624	0.99593496008554	0.994109609535635	0.996473525480483	1.00323810104583	0.980555093900615	0.999810045089126	1.00235661422698	1.00344780227049	0.996679100383728	0.962737553301063	1.01403729310706	1.01088966403347	1.00757461645317	1.01017854408421	1.00861813156692	0.987387392434957	1.01062432785852
-393.299999999814	1.00404435339635	1.00125670138928	1.00044205048144	1.00063798560652	0.998847455559959	1.01692264075316	0.999876251749241	0.99973061514215	0.999931931098828	0.999472575264961	0.991556150902715	0.981712609619586	1.00400125473238	1.00389015692481	1.00720099148943	1.00089919543899	0.995707553347429	1.03052939176207
-386.600000000093	0.993550279362465	0.994641743331955	0.992516329426143	0.993083848633711	1.00543342378876	0.989940267281919	0.993283232474879	0.997884512435154	0.997233704385688	1.00118201511766	0.984639687478319	1.00972733530873	1.00089470424813	1.00115983780786	1.00285329019067	1.00089919543899	1.00327133599513	1.00564806188263
-380	1.00442768734133	1.00279003796449	1.00340487349356	1.00189700843532	1.0142147147605	1.01926893409849	0.998128686940477	0.999230318326159	0.99895893419318	0.998888864095748	0.998472614327113	0.982790099069169	1.00456039945943	1.00277761918786	1.0063705983355	1.00433432408231	1.00251495773036	1.00967496689401
-373.299999999814	0.999182289204018	0.99761305461035	0.995418133200025	0.999621082552486	0.977991889502089	0.962957893810674	1.00038131398498	0.998591340127493	0.999285991976591	1.00268298669563	0.965043041109194	0.979557630720421	1.00271023964408	1.00182786131114	1.00151872976473	0.999727210372442	1.01386063170191	1.02853888537171
-366.600000000093	0.997322980266075	0.995277717830933	0.993282459861771	0.99705461293993	1.03177729670397	0.987593973936592	1.00364362897353	1.00275401840421	1.00490320940667	1.00335008517473	0.99616712651898	0.994642483014577	1.00158534247635	1.0009989361768	0.999632551029389	0.995887948947552	0.977554474992945	1.0424724301042
-359.899999999907	1.00245300127758	1.00019399966445	1.00088952489517	1.00049271374166	1.01970302161783	1.02278837411647	1.00086120313896	1.0042056993293	1.00834549257707	1.00501783137248	0.996167126518981	0.969740504624226	1.00183167804034	1.00034781673594	0.998315784742455	1.00296027262498	1.01461700996668	0.99470027673568
-353.299999999814	0.994669470260413	0.993150942268008	0.99095694889345	0.990759498795925	0.962624630301553	0.93949496035742	1.00971034167726	1.00900511900819	1.01419165045554	1.007602837979	1.01806926069624	1.0054173775104	0.997071877606806	0.997835998277515	0.995771222863649	0.998757291696681	0.985874635905416	0.994700276735681
-346.599999999628	1.000120711679	0.99955047854251	0.99813009934384	0.998846299273224	1.00323810104583	0.987593973936591	1.00819631904319	1.00810145322432	1.00969460593364	1.00939566514158	1.00884730946371	1.04959444494328	0.994223160108259	0.995656626379768	0.994590878309145	0.998110679246173	0.997976688141739	0.997686036321212
-339.899999999907	0.997570287201937	0.998888433891471	0.997302949669976	0.999863202327255	1.01201939201756	1.01692264075316	0.997838978236543	0.99990061167575	1.00012816576887	1.00476766944282	1.12642718767845	0.983867588518753	0.993800530744725	0.996615149325891	0.997426077791824	0.993624805370775	0.980579988052025	0.974795212832131
-333.299999999814	0.997122381399609	0.995906145706945	0.992909564516997	0.995747166156175	1.00653108516023	0.974689360537302	0.99341142602996	0.9958646852004	0.995214122573126	0.995553371700246	0.978875967957988	0.992487504115411	0.993295833577952	0.996943213351866	0.996921910519799	0.999121011200091	1.0040277142599	0.985742997979083
-326.600000000093	1.00136921017959	0.999386511007175	0.998801310964434	1.00223597612	0.985675519102358	1.01457634740783	1.0089976378943	1.00634556797594	1.00998895793871	1.00897872859214	1.00654182165557	1.01295980365748	0.996294678330087	0.997743338972469	1.00024941451516	0.997746959742762	1.0040277142599	0.980766732003196
-319.899999999907	0.994557534781822	0.995552826540846	0.995452032776823	0.994391295417466	0.97030825990182	0.958265307120023	1.00398251976784	1.00691445988444	1.01040595661256	1.00401718365383	1.02729121192877	1.02050222980456	0.996633918347659	0.999525778441842	0.998096323694633	0.995160509940731	0.99570755334743	0.987733504369438
-313.200000000186	1.0025224897738	1.00280238698389	1.00299129865663	1.00180016052541	1.0208006829893	0.999325440663219	1.00343860659089	1.00545383177337	1.00806749346117	0.99901394506058	0.999625358231178	1.01619227200623	0.991539767604641	0.995321049437167	0.994839996255322	0.992493233582387	0.99873306640651	0.984747744783906
-306.600000000093	1.00130119667503	1.00236331073864	1.00507273267201	1.00180016052541	0.970308259901822	1.06150221431435	1.00297937973523	1.00443385257177	1.00573720675437	1.00501783137248	1.03651316316129	1.0237346981533	0.995041591518006	0.996940082969939	0.996660929814281	1.0081735855072	1.01461700996668	0.977780972417663
-299.899999999907	1.00307692275195	1.00366887651162	1.0069846688034	1.00058956165156	1.01531237613196	1.03921242753375	0.996717975798016	0.994805934859554	0.992262426077843	0.994260868396989	0.991556150902716	1.00218490916165	0.995772404645069	0.997168600850627	0.993713034117856	0.997746959742762	0.990412905494038	0.984747744783906
-293.200000000186	0.994017687832365	0.998265494468525	1.00002847564451	0.998749451363316	1.0240936671037	0.967650480501324	0.990995828745173	0.989763449961569	0.985394212626216	0.99117553793115	0.998472614327113	0.962317799527102	0.995666813381321	0.996094253773197	0.995783085622991	0.993220672589208	0.991925662023579	0.968823693661066
-286.600000000093	0.992358486096999	0.996422746351745	0.994855400225184	0.993374392363435	1.00982406927463	0.991113413954579	0.992862129014715	0.990664878948951	0.986359033087278	0.990425052142162	1.00884730946371	1.00864984585915	0.996843515023883	0.996985160469691	0.997520979866558	0.997625719908292	1.03050095352686	0.980766732003195
-279.899999999907	0.996641042452872	0.999453058500596	0.99958778114614	0.997877820174147	0.979089550873556	0.991113413954579	0.998373287810047	0.994621771948154	0.990725254495812	0.995845227284852	0.968501272821394	1.01403729310706	1.00113654656685	0.999346720595603	0.998558971308961	1.00150539461134	0.995707553347429	1.0026623022971
-273.200000000186	1.00153883422109	1.00197568874088	1.00061154836543	0.998023092039008	1.01860536024636	1.01105690738985	1.01039918196075	1.00284870945582	1.00453526940034	1.00155725801215	1.01115279727184	1.02265720870372	0.996982144855762	0.998319329247082	1.0007298562685	0.999282664312718	0.994951175082659	0.986738251174261
-266.5	1.00300612315202	1.00388224012454	1.00582530327691	1.00460874991274	1.01641003750343	1.05563648095103	1.01061089776397	1.00658490520088	1.01067577928387	1.00530968695709	1.04688785829789	1.05282691329203	1.00097743282273	1.00117423756473	1.0024618191324	0.998999771365621	0.997976688141741	1.0026623022971
-259.899999999907	0.993511437915282	0.995093854653235	0.995099477178127	0.997248308759745	1.02958197396103	0.97820880055529	1.0030697409131	1.00352944118906	1.00242574669733	1.0012237087726	1.0295966997369	1.00757235640957	1.00395645443399	1.00192678138004	1.00287701570936	0.999363490869032	1.03428284485071	0.988728757564615
-253.199999999721	0.997809235851696	0.996149009755099	0.996394441011799	0.999185266957901	1.03836326493277	0.957092160447361	0.996421282655211	1.00135974858916	1.00133827956749	0.998388540236422	0.976570480149857	0.974170183472509	0.999845267170014	1.0000397871543	0.999703727585439	1.00138415477687	1.00100220120082	1.00664331507781
-246.5	0.992801803036367	0.995766876210405	0.995621530660811	0.995020806831867	0.970308259901821	1.00871061404452	1.00147845292404	1.00305076673918	1.00352139027176	1.00076507856822	0.993861638710848	1.01403729310706	1.00055969316728	1.00152170995865	1.0006290228141	1.00316233901576	1.03352646658594	1.00465280868746
-239.899999999907	0.992376349884943	0.994659580804418	0.993092622231704	0.996909341075068	0.994456810074092	0.968823627173989	1.00133061563464	1.00032038381793	0.998599170631428	1.00084846587811	1.01000005336777	0.973092694022926	1.0006081937853	1.00037223371497	0.999507992056301	0.998070265968016	0.982849122846336	0.976785719222486
-233.200000000186	1.00002155946151	1.00093425477168	1.00358793120827	1.00010532210203	0.994456810074092	1.02630781413446	1.00103188536383	1.00022569276632	0.99954763820332	1.00126540242754	0.998472614327113	1.01834725090539	0.998114310508483	0.999428110525712	1.00042735590529	1.00243490000894	0.988143770699727	1.00863382146816
-226.5	1.0164473944209	1.01118737115487	1.01506632791196	1.01327663784948	1.0240936671037	1.01340320073517	1.00488875071113	1.00060147457744	0.999016169305278	1.00360024710439	1.02152749240843	0.954775373380025	0.998238931987474	0.998939144868676	0.999217354452428	0.996615387954374	0.994194796817889	1.03152464495725
-219.799999999814	1.00474333555768	1.00628069411422	1.01142551336389	1.00843424235409	0.994456810074091	1.0439050142244	0.997559309663483	0.995332327634651	0.99231966118994	0.991884330065194	0.962737553301064	1.02481218760289	1.00168022924402	0.998735670043406	1.0002612772745	0.997221587126724	1.02823181873255	0.971809453246599
-213.200000000186	1.00731670434953	1.00848430802006	1.01234080193743	1.00877321003877	1.02299600573223	0.957092160447361	0.998218466081777	0.996991285034919	0.99456818345089	0.995469984390358	0.995014382614913	0.989255035766664	1.00516791265023	1.00167635082586	1.0026041722445	1.00166704772397	0.992682040288348	0.996690783126035
-206.5	1.0008647630301	1.00369563272031	1.00389302739945	1.00117064911101	0.997749794188493	0.994632853972568	0.990491785073436	0.991019038393952	0.988157850896037	0.993802238192608	0.978875967957988	0.973092694022926	1.00045436621208	0.999464422956068	0.998796226495796	1.00013134315401	1.00175857946559	1.02356261939583
-199.799999999814	1.01068820752021	1.00747854899579	1.00606938022986	1.00523826132714	0.94945269384395	0.964131040483336	0.983996693452387	0.985420336767607	0.98115063788646	0.986589235887335	0.976570480149857	0.966627757325431	1.00010759340098	0.999264078512724	0.996613478776914	0.998959358087464	0.982092744581565	1.00166704910192
-193.200000000186	1.00945232839275	1.00815362872286	1.00912712205701	1.00756261116492	0.99884745555996	1.02161522744381	0.993659082591535	0.995903456339642	0.99442918389294	0.997763135412266	0.960432065492931	1.01511478255664	0.999012959561652	0.997121019045333	0.995012006265777	0.999848450206912	0.99797668814174	0.981761985198373
-186.5	1.00140690441104	1.00119358417903	1.00061154836543	1.00073483351643	0.98787084184529	1.02630781413446	1.000229838967	1.00056419463586	1.00007910710136	1.00180741994181	1.00193084603931	0.952620394480861	0.997295746944464	0.995987194711285	0.99489337867236	0.997585306630135	0.981336366316796	0.941951857391276
-179.799999999814	0.997870693837745	1.00010000990571	0.999777618776208	0.995262926606636	1.0273866512181	0.971169920519314	0.997344392659109	1.00090120530773	1.00124833867706	0.997304505207885	1.02037474850437	0.978480141270839	1.00101258585923	0.996643322763235	0.995996615291143	0.99815109252433	1.00175857946559	0.966833187270711
-173.200000000186	0.992467143816333	0.994444845078226	0.990604393294754	0.99468183914719	0.987870841845291	0.97820880055529	0.997107649283266	0.999878243710803	0.99894258130401	0.996012001904628	0.991556150902716	0.998952440812906	0.998249636483548	0.997062167865101	0.995539899056485	0.998838118252994	0.997220309876969	0.986738251174261
-166.5	0.993531596134706	0.995011527857251	0.991892577213066	0.994391295417467	0.957136323444218	0.984074533918604	0.998275942193306	0.999480093934738	1.00096216311657	0.998680395821029	0.967348528917328	0.989255035766664	0.999646639298409	0.997496664876602	0.997182891225318	1.00170746100212	1.04033387096887	1.01460534063923
-159.799999999814	0.995655748020531	0.99627798840214	0.99242819052647	0.995844014066083	0.968112937158887	0.939494960357419	0.997276439889276	0.998363186885029	0.998566464853087	0.997221117897997	0.988097919190517	0.988177546317082	0.997705821652108	0.997830989666432	0.995729703205953	0.999080597921934	1.01310425343714	1.00664331507781
-153.100000000093	0.992487138147795	0.992049135315087	0.986644922724785	0.9879509094086	1.00104277830289	0.988767120609255	1.00192167377395	1.00141492290269	1.0025565698107	1.00018136739901	0.989250663094584	0.990332525216247	0.994510067033911	0.996355953702315	0.994341760362969	0.996696214510687	0.96318328796231	0.961856921294825
-146.5	1.00524679937939	0.999879099669814	0.998441975450378	0.995601894291313	1.0142147147605	1.01457634740784	1.01062952293429	1.00749528137424	1.00944931259608	1.00581001081642	1.02729121192877	1.03774206099788	0.996227940422462	0.998113976192655	0.997004949835192	0.997504480073822	0.985874635905416	0.987733504369438
-139.799999999814	1.0042057830397	1.00092739420535	0.999669140130454	1.00049271374166	1.01970302161783	0.974689360537301	1.00624838814436	1.00168706647622	1.0039465653902	1.00272468035058	1.02498572412063	0.980635120170004	0.998667111830454	0.99916140198551	1.00004774760635	1.00001010331954	0.983605501111105	0.989724010759793
-133.099999999627	1.00783229588049	1.00486330111002	1.00642193582855	1.00499614155237	1.06251181510504	1.01223005406251	1.00533124401533	1.00236928940712	1.00314527382084	1.00247451842091	1.03420767535316	0.984945077968335	1.00240284880619	0.99939680670644	1.00064088557344	1.00142456805502	0.990412905494038	1.02654837898136
-126.5	1.00856012232328	1.00188718743519	1.00359471112363	1.0060130446064	1.06470713784797	1.02396152078914	1.00677353064185	1.00670643781043	1.00841908057834	1.0062686410208	1.0295966997369	0.994642483014577	1.0021512270713	0.996507464187593	0.993487641690363	0.995039270106261	0.969990692345242	0.958871161709293
-119.799999999814	1.00210605046033	1.00163403253754	1.00014373420562	1.0004442897867	1.06470713784797	0.992286560627242	1.00073068143759	1.00404837797584	1.00601520587027	0.999847818159455	1.00884730946371	1.02912214540122	1.00283406819744	0.996325275959428	0.991803129863834	0.996857867623314	1.0115914969076	0.985742997979083
-113.100000000093	1.0119904612726	1.0058567111149	1.00959493621682	1.00712679557034	1.00433576241729	1.01926893409849	1.00401162159646	1.00599961011809	1.00971095882281	1.00601847909113	0.998472614327113	0.998952440812905	0.988263663188749	0.979061219630677	0.970847565486633	0.976449162154162	0.998733066406509	1.01361008744405
-106.399999999907	1.0090957081857	1.00421429153501	1.0081236945838	1.00799842675951	1.02848431258957	0.978208800555289	0.997932686124706	1.00046875798542	1.00263015781197	0.998013297341928	0.993861638710848	0.975247672922091	0.98673067362746	0.97058539752447	0.962371623936953	0.970508410265123	0.96469604449185	0.913089514731131
-99.7999999998138	1.01030094026412	1.00727067383593	1.01220520363024	1.01148495151619	0.994456810074093	1.01340320073517	1.00766986696341	1.00746023822915	1.01137895351821	1.00668557757023	1.0226802363125	1.03450959264913	0.976508937110476	0.963754278082839	0.954708281402182	0.965295097382904	0.969990692345242	0.950909136147873
-93.1000000000931	1.00429706863498	1.00492230198048	1.00756774152432	1.00344657499384	0.985675519102357	1.04273186755174	1.0026778847907	1.00219705607702	1.00271192225782	1.00072338491327	0.980028711862054	1.04959444494328	0.979667159915276	0.964492422141283	0.956962205677115	0.971074196159317	0.991169283758809	0.904132235974533
-86.3999999999069	1.00628683239131	1.00675681741766	1.0110729577652	1.01405142112874	1.05263286276184	1.03100040082511	1.00199617445523	1.0020076739738	1.00381574227683	0.999055638715523	0.977723224053922	0.984945077968334	0.978050781008024	0.963115054093296	0.95509975246046	0.970427583708809	0.940491940019204	0.930008819049146
-79.7999999998137	0.998635395072161	1.00122514278416	1.00231330712067	1.00441505409292	0.965917614415953	1.00988376071718	0.999920341019604	0.997333514898615	0.997102881272324	0.997721441757322	1.00769456555964	0.989255035766664	0.964339378770747	0.936347158233432	0.917423628791062	0.940319691482041	0.897378378927302	0.903136982779355
-73.0999999996275	0.995458754689248	1.00052810924482	1.00025221285138	0.999814778372301	1.0142147147605	0.996979147317894	1.00222957112078	0.99821704951404	1.0001118128797	0.996845875003503	1.04458237048976	0.990332525216246	0.941692629705244	0.902545294183051	0.872778134008386	0.896067151900416	0.849726548246779	0.846407550654241
-66.3999999994412	0.999037576132867	0.998469253288585	0.997079212463112	1.00010532210203	0.985675519102357	1.02396152078914	0.998550663455499	0.99198458888085	0.993055541202615	0.999097332370467	0.982334199670187	1.02157971925414	0.925134227974963	0.869550442593513	0.832776909508005	0.868505296197522	0.811907635008269	0.740910711965434
-59.7000000001863	1.0024039987767	1.00174242948559	0.999045387917377	1.0016064647056	0.975796566759155	0.967650480501325	0.99944030635648	0.991781040399829	0.994110302554114	0.995720146320021	0.988097919190517	1.02696716650205	0.87780436465862	0.80574762422881	0.756878975239488	0.805298929160388	0.721898621500614	0.622475581739318
-53.1000000000931	1.00702236156835	1.00540803007678	1.0063473567596	0.999475810687624	1.04933987864744	1.00519117402653	0.996516445634807	0.989017105531156	0.990406373156987	0.989049161529018	0.959279321588866	0.954775373380025	0.87210085056499	0.796329557162503	0.74522974556589	0.796892967303787	0.70677105620521	0.607546783811656
-46.3999999999069	0.990028654817862	0.994763175356032	0.994089269789556	0.993616512138204	0.916522852699942	1.00988376071718	0.969404163526351	0.950632186483679	0.945468633716337	0.95594439950366	0.914322309330287	0.904133369249648	0.768097420401975	0.692698889537474	0.638797068751709	0.72455319940323	0.532804055308061	0.413472410752055
-39.7000000001863	0.998230427916087	1.00139940116899	1.00048950988896	1.00339815103889	1.01970302161783	0.962957893810675	0.960382014616893	0.931402447018362	0.922762647103039	0.935681283200985	0.897031150769296	0.961240310077519	0.767150402885062	0.69140228534321	0.635985594787715	0.719986498971519	0.554739024986397	0.394562600043683
-33.1000000000931	0.994388402404214	0.998570789670299	0.999214885801366	0.998265211813777	1.0175076988749	0.984074533918604	0.879165213334593	0.817919322456337	0.787483371439729	0.845289439282881	0.726425052967514	0.682170542635659	0.782493381770931	0.727609534866486	0.689658649429462	0.781899641107638	0.582725020782895	0.426410702289363
-26.3999999999069	0.994798450087134	0.999583409260904	1.00036069149713	0.994294447507558	0.987870841845291	1.00284488068121	0.819561321606011	0.737093426717581	0.694059315608422	0.779371770816773	0.646885723586954	0.571189129328665	0.785898204448263	0.731152501131741	0.69337169310343	0.789537750679261	0.559277294575018	0.459254057730216
-19.7000000001863	0.982745801527046	0.989884626637336	0.988794155893758	0.989403628057216	0.960429307558619	0.966477333828662	0.776651548357417	0.685782060726976	0.634935444812328	0.742264417916813	0.517778406331552	0.45589775822334	0.785875606067661	0.734244066323087	0.697161844713119	0.787921219552992	0.597852586078299	0.460249310925394
-13	0.999877993606095	0.99833958858491	0.998265697651031	0.998701027408362	1.05592584687624	1.01223005406251	0.702577499892154	0.621943888766972	0.57092206015424	0.706032631770673	0.380601881747688	0.298584298584299	0.76248416767648	0.691541900377165	0.645552910196836	0.74609347666077	0.549444377133006	0.353757219041409
-6.39999999990687	0.998039498439427	0.999003691405849	0.998740291726198	0.997877820174146	1.00653108516023	1.02161522744381	0.709356625360555	0.637653656148393	0.592744990752329	0.726337441728291	0.377143650035489	0.345993834365927	0.76018640134009	0.688839128621183	0.642539769324032	0.746780502389435	0.553982646721626	0.371671776554603
0.299999999813735	0.991625251351441	0.988840448441604	0.98804158528885	0.988144605228415	0.952745677958351	0.978208800555289	0.732101305029389	0.666640301923785	0.6288439935963	0.752729525307701	0.442850052567256	0.409565711891292	0.751327439681382	0.68141386268976	0.635042505420045	0.748154553846764	0.547175242338695	0.393567346848507
7	0.994781405739003	0.989590308341693	0.988306001987871	0.999330538822762	0.940671402872214	0.980555093900616	0.72814214675448	0.660727703189344	0.624355125518987	0.750853310835231	0.397893040308679	0.34707132381551	0.770664120682954	0.710389929961102	0.670624852065625	0.778222032795375	0.581212264253355	0.432382221460427
13.6000000000931	0.990784014438398	0.986715044991947	0.984258392518228	0.987369821949153	0.986773180473824	0.97820880055529	0.721853532607506	0.648669878885009	0.609384055483355	0.742097643297038	0.382907369555819	0.340606387118014	0.772985674788399	0.715546295071658	0.677262065917334	0.781333855213444	0.578943129459045	0.384610068091909
20.2999999998137	0.966835558098619	0.954724224185768	0.937090521361931	0.966256977589259	0.950550355215417	0.887876506760259	0.669474606361816	0.580628020712548	0.535231879539532	0.686311532982267	0.257258284012615	0.246864805004339	0.830649077136283	0.793894746099493	0.767252958283849	0.85193585215326	0.657606468995146	0.620485075348963
27	0.9524288228409	0.938734302235743	0.918900008452294	0.947081091427521	0.895667286642071	0.828046026454458	0.662560302899464	0.575660841296552	0.528052961193663	0.682600797692271	0.287229625518334	0.219927568764779	0.859430031069574	0.823104965938992	0.801826970385379	0.878042829842512	0.729462404148316	0.63740437966698
33.7000000001863	0.865332203891546	0.819472961346553	0.772474176432381	0.856383023798894	0.731018080922039	0.667324932299663	0.70136453567518	0.631836494064394	0.594347573891042	0.730590194532556	0.352936028050101	0.352458771063422	0.879870861018092	0.851387340575257	0.832047349808487	0.89267243653525	0.770306830445907	0.652333177594641
40.2999999998137	0.873143104198497	0.828137170567253	0.782271154126912	0.862339170258222	0.701381223892431	0.707211919170196	0.696711880824204	0.624281341103979	0.584903780395054	0.726921152897504	0.342561332913507	0.288886893538055	0.884744446280265	0.855945176661325	0.837943141201337	0.894975993390184	0.790729043594702	0.664276215936772
47	0.844058562992592	0.792784672258388	0.743781574630823	0.832510014006629	0.721139128578835	0.613360185357177	0.725138838040668	0.658280647824094	0.623913597511382	0.757565989281179	0.422100662294067	0.358923707760917	0.88597414178611	0.858234738002911	0.841205400020318	0.89663293779461	0.78165250441746	0.7070721033294
53.7000000001863	0.810644593473453	0.758972371091059	0.721794309119845	0.816384837006985	0.660767753148157	0.542971384997413	0.799252610502	0.746701958860171	0.72717391617877	0.830654966397616	0.532764077084411	0.490377420609978	0.904715996407047	0.882284836273542	0.868910874462975	0.916597097204037	0.823253308979821	0.771763561015934
60.2999999998137	0.818635114987631	0.774626125290814	0.749652981332182	0.83788507300651	0.64540049394762	0.58872410523126	0.820130116846433	0.773293741188524	0.757263232252568	0.856713500737476	0.64227474797069	0.593816407769896	0.911062441036511	0.8915801923683	0.877914708803364	0.924558513000914	0.840650009069536	0.774749320601465
67	0.836042474956218	0.79677340552382	0.780088021381141	0.855995632159263	0.655279446290821	0.62274535873848	0.866181578003938	0.831999956390753	0.824220136961353	0.896697715828556	0.680315296804871	0.688635479333154	0.935265835278085	0.914105168563977	0.901515668513775	0.947109122212373	0.85275206130586	0.786692358943596
73.7000000001863	0.830804779553158	0.792487609736211	0.773579302635986	0.84747301608738	0.660767753148156	0.572300051813981	0.87221336851332	0.839271781795167	0.833451342898123	0.904911365852479	0.712592126118721	0.701565352728143	0.933164846653484	0.916886825944526	0.903200180340303	0.942421181946191	0.942761074813514	0.814559448408563
80.3999999999069	0.824314816226358	0.780839740217719	0.760297448446654	0.839240943745219	0.612470652803613	0.591070398576586	0.884487355753025	0.856043281912761	0.853459102798282	0.91475106841921	0.739105235912242	0.694022926581066	0.933104848613758	0.920196265718009	0.910786414939353	0.943229447509326	0.896622000662532	0.790673371724304
87	0.775646646793872	0.721419003102883	0.69098637372611	0.788783182683271	0.552099277372934	0.425656717731139	0.900724430014502	0.880407214932348	0.877399732543955	0.932053935220877	0.808269870156207	0.750052377959355	0.940149728573515	0.930707462153309	0.921878094923889	0.950220944630441	0.858803087424022	0.869298374143322
93.7000000001863	0.784416291683192	0.723833236395119	0.692355916628737	0.793238186539028	0.554294600115867	0.494872371418241	0.911302799209533	0.89032293379355	0.888781343406653	0.938641532701993	0.815186333580604	0.792074466493071	0.944871204268013	0.933313192069547	0.924956480973073	0.953777313108234	0.909480431163625	0.825507233555516
100.399999999907	0.806584760859022	0.758281512061425	0.734933785086627	0.826941259186932	0.613568314175079	0.561741731760015	0.914508947668842	0.898426101895177	0.895616851079939	0.940559440829407	0.825561028717198	0.797461913740983	0.949844566005943	0.935958364798067	0.9294109471059	0.956242523075794	0.861072222218332	0.855364829410838
107	0.805520964092501	0.762939836600862	0.738676298365091	0.82790973828601	0.561978229716135	0.551183411706051	0.91770098174127	0.900811272557406	0.899394368478335	0.940767909104126	0.819797309196868	0.815779234383886	0.948043699734246	0.937789638225506	0.93015830094443	0.959879718109901	0.892840109338681	0.857355335801193
113.700000000652	0.814761459098938	0.7752209363918	0.750019096761596	0.842533772682083	0.611372991432146	0.589897251903922	0.925814862579429	0.910125293161521	0.910040099328358	0.952775681727932	0.818644565292802	0.803926850438479	0.950742686442022	0.939099390023864	0.931558106546757	0.960000957944371	0.911749565957936	0.886217678461339
120.400000000373	0.891034261433264	0.864716338136283	0.85223988063733	0.911102092896784	0.810049699667654	0.798717359637891	0.933004614849689	0.919102303093762	0.920939299960523	0.953442780207034	0.856685114126983	0.869653706863009	0.94557558654057	0.937651275344322	0.929879526099899	0.95309028737957	0.85350843957063	0.860341095386727
127.100000000093	0.892321601381041	0.874603786333981	0.860843593228582	0.913571714599432	0.748580662865507	0.788159039583925	0.94006384541858	0.923241122207871	0.924643229357651	0.958904649004668	0.864754321455446	0.844871449522611	0.948283427584606	0.938166536209546	0.932501195914426	0.957131615195243	0.923851618194259	0.876265146509565
133.700000000186	0.914783593898244	0.901069793072989	0.893868560944885	0.935992005743081	0.834198249839926	0.745925759368067	0.942371911446607	0.926946002801999	0.924994816474818	0.961698123885901	0.895878406865231	0.868576217413427	0.945537393955811	0.938438879437216	0.932044479679769	0.954343099002428	0.900403891986383	0.833469259116935
140.399999999907	0.935705367341069	0.917155762951661	0.911170904942423	0.9499381047698	0.879202366070068	0.806929386346529	0.944818211160591	0.927902606102919	0.92748045562874	0.96411635587264	0.873976272687974	0.831941576127623	0.951791198440235	0.94171638931504	0.935656689899331	0.954666405227682	0.879981678837586	0.867307867752968
147.100000000093	0.934644520557878	0.916462159695495	0.911286163503535	0.947952722616691	0.878104704698602	0.81983399974582	0.942077109922664	0.924982841078445	0.923122410664791	0.961781511195788	0.877434504400172	0.883661069707582	0.952507342443047	0.942056974868725	0.935300807119079	0.958020707314691	0.882250813631898	0.847402803849419
153.700000000186	0.935171912022162	0.924161773289913	0.918622031922554	0.947807450751829	0.912132207214076	0.843296933199074	0.945063539575876	0.928513997144816	0.929516390330473	0.963991274907808	0.891267431248966	0.843793960073029	0.955565260155001	0.943239633160838	0.93815380074077	0.963153193640597	0.900403891986383	0.888208184851694
160.399999999907	0.947502350679194	0.930760265988044	0.925307028467057	0.960833494634424	0.873714059212734	0.869106159997654	0.945019741323799	0.927543973064928	0.927701219632543	0.958779568039837	0.90164212638556	0.904133369249649	0.95113307016306	0.941729536919135	0.935876150947154	0.955797977016071	0.912505944222707	0.834464512312113
167.100000000093	0.947676071919759	0.937639355849154	0.933083591384445	0.960688222769562	0.877007043327134	0.886703360087596	0.946824636734949	0.930330275898548	0.931290678805477	0.964408211457246	0.910864077618089	0.878273622459669	0.951864544061486	0.940436063106798	0.93544316023118	0.960687983673036	0.904942161575003	0.894179704022759
173.799999999814	0.96253399073906	0.947654410580628	0.941639844568181	0.968097087877506	0.925304143671678	0.930109786976118	0.94034496908307	0.92591856761208	0.926613752502702	0.954610202545459	0.844004931182256	0.85241387566969	0.952222021368666	0.941851621814298	0.936000709920242	0.960566743838566	0.910236809428396	0.891193944437227
180.399999999907	0.958839792169631	0.946261029558596	0.944033154690097	0.969985622120708	0.881397688813003	0.873798746688306	0.951750557756688	0.93396656140017	0.937840010918279	0.968118946747243	0.894725662961164	0.892280985304241	0.95577459252268	0.942243545631588	0.93646335753457	0.962668234302716	0.92158248339995	0.8702936273385
187.100000000093	0.96741080484804	0.958253299506955	0.954460664513065	0.975748072760221	0.915425191328476	0.959438453792686	0.950675827225669	0.935304165704028	0.93846142070676	0.968244027712074	0.903947614193693	0.88689353805633	0.95233739204858	0.939443732035861	0.932602029368831	0.957899467480221	0.898891135456843	0.872284133728855
193.799999999814	0.963722670133234	0.956442109995304	0.955281034271568	0.976183888354806	0.912132207214075	0.88435706674227	0.951629930677049	0.937345615304898	0.943808815465527	0.969870080254881	0.899336638577429	0.871808685762174	0.95012235428679	0.937054624548989	0.929535506078989	0.956929548804459	0.901916648515923	0.856360082606016
200.400000000373	0.95971773998634	0.956269909780371	0.953009762626123	0.971050949129694	0.938476080129281	0.913685733558839	0.956206484246178	0.939582411799642	0.943138347009535	0.971871375692182	0.944293650836005	0.889048516955494	0.954022887640363	0.938594772457192	0.930454869927974	0.957980294036534	0.872417896189885	0.851383816630129
207.100000000559	0.957292362024893	0.956470238317265	0.953606395177763	0.969017143021631	0.903350916242341	0.883183920069608	0.965756976854273	0.947658738343332	0.954111135642968	0.979626395511724	0.920086028850619	0.909520816497561	0.954893784296302	0.940101112240583	0.933082471122172	0.959435172050177	0.907967674634084	0.854369576215661
213.800000000279	0.966573009582216	0.962848506836138	0.960040534853963	0.977491335138561	0.930792450529012	0.907820000195526	0.957100928948882	0.940884227359583	0.946899511518759	0.970829034318587	0.936224443507543	0.898745922001736	0.954386311889806	0.94037658585018	0.934482276724498	0.957010375360773	0.901916648515923	0.895174957217936
220.5	0.96693225199667	0.963033742127103	0.960176133161154	0.978459814237638	0.904448577613807	0.974689360537301	0.955241322099922	0.939954465616601	0.942287996772667	0.970203629494431	0.898183894673362	0.850258896770524	0.9588663417284	0.941985602160784	0.938385124547934	0.96299154052797	0.915531457281787	0.91707052751184
227.100000000093	0.968793855366092	0.965312822262598	0.964210182800078	0.975312257165636	0.945062048358081	0.911339440213513	0.961010905133419	0.944230474915721	0.950088324907015	0.976666146010716	0.939682675219741	0.875041154110923	0.957192872175418	0.942161529625094	0.93856306593806	0.96347649986585	0.901916648515924	0.899155969998646
233.799999999814	0.960692873364988	0.959806531724523	0.956955673365374	0.972261548003541	0.924206482300211	0.927763493630792	0.956567928957666	0.94167008852807	0.945321457713802	0.973747590164652	0.90164212638556	0.912753284846308	0.950683613482203	0.940024730921558	0.935727866455382	0.960405090725939	0.915531457281787	0.861336348581903
240.5	0.968351030090612	0.965565977160249	0.961925351323914	0.975651224850312	0.938476080129281	0.93128293364878	0.956416162921401	0.941086284642942	0.946220866618182	0.973205572650383	0.897031150769295	0.900900900900901	0.953636865010317	0.941709502474801	0.940087430513475	0.960849636785662	0.895865622397762	0.85536482941084
247.100000000093	0.97341172649385	0.969374963587783	0.967579800733768	0.984561232561828	0.98128487361649	0.939494960357419	0.951326544113662	0.93810090692129	0.943187405677047	0.973956058439371	0.882045480016437	0.914908263745473	0.953035166607511	0.941825326606109	0.939209586322185	0.959960544666215	0.88830183975006	0.882236665680629
253.799999999814	0.974004017591403	0.971047569659527	0.970840940021705	0.980396772435794	0.959331646187152	0.95709216044736	0.961387191777504	0.944047057603152	0.950472617802523	0.973747590164652	0.914322309330287	0.901978390350483	0.956258937931484	0.941710128551186	0.938711350429832	0.96335526003138	0.902673026780693	0.888208184851695
260.5	0.968976426556649	0.966833809818405	0.962996577950721	0.974295354111604	0.954941000701285	0.926590346958129	0.961142736417077	0.944601783133848	0.952459493836744	0.97670783966566	0.891267431248966	0.883661069707582	0.955321435522192	0.942161529625095	0.939518018065071	0.964244352150829	0.885276326690979	0.876265146509566
267.200000000186	0.974292624293889	0.969923808894343	0.96594584113212	0.980881011985332	0.93847608012928	0.924244053612804	0.960515737519412	0.94537571472103	0.952819257398495	0.97770848738431	0.927002492275015	0.895513453652989	0.955770627894505	0.942134608340521	0.941718559922966	0.961738728905111	0.897378378927303	0.873279386924033
273.799999999814	0.972953495749867	0.969774934604939	0.967552681072329	0.978847205877269	0.926401805043145	0.974689360537301	0.963294525625404	0.949606988090255	0.959532118403003	0.97704138890521	0.901642126385561	0.984945077968334	0.957027547180489	0.942424481706983	0.939411253230995	0.966143776224195	0.919313348605638	0.883231918875808
280.5	0.964258911547509	0.965441114853006	0.961654154709533	0.971922580318864	0.977991889502089	0.924244053612804	0.964001118024352	0.946849018012235	0.955337602330759	0.978750828757904	0.880892736112371	0.907365837598395	0.951845513846242	0.939441853806705	0.93455938466022	0.963153193640596	0.901916648515923	0.857355335801193
287.200000000186	0.966154931389119	0.967051975827763	0.964020345170011	0.976522856039483	0.95274567795835	0.954745867102035	0.957536146795926	0.939812056239769	0.943244640789143	0.97262186148117	0.870518040975776	0.895513453652988	0.958930833013393	0.941285022685466	0.937175123095076	0.9613750094017	0.883763570161438	0.874274640119209
293.799999999814	0.962862258328545	0.963653937323516	0.960555808421288	0.974343778066558	0.906643900356741	0.910166293540851	0.952489453185406	0.933972526190823	0.935934899329911	0.970703953353756	0.887809199536768	0.866421238514262	0.952837067352997	0.938777586761744	0.933960315313461	0.962587407746403	0.867879626601264	0.880246159290274
300.500000000466	0.970270485910902	0.96987372676012	0.968996803043911	0.974779593661143	0.939573741500747	0.940668107030082	0.946082394595939	0.928861446200332	0.928690569427361	0.962698771604552	0.882045480016436	0.869653706863009	0.956648000109797	0.939614650889089	0.934594972938245	0.96335526003138	0.866366870071723	0.844417044263886
307.200000000186	0.975074533764399	0.974887428635555	0.975505521789066	0.982866394138442	0.963722291673019	0.925417200285466	0.954344403741786	0.936098228459662	0.936474544672539	0.971787988382295	0.868212553167644	0.877196133010087	0.957753734908013	0.941300674595103	0.937934339692947	0.961698315626954	0.89057097454437	0.87825565289992
313.899999999907	0.975629130630507	0.974230186380949	0.975342803820437	0.982236882724041	0.971405921273288	0.972343067191976	0.957323412428699	0.939531711079095	0.941355882089946	0.971996456657013	0.885503711728636	0.89228098530424	0.950145745593027	0.937344497915451	0.933657814950247	0.961092116454603	0.900403891986383	0.836455018702467
320.5	0.975808751837734	0.974059358279281	0.974813970422393	0.984803352336597	0.991163825959692	0.937148667012093	0.956666002120123	0.941763288382018	0.945435927937996	0.976124128496447	0.908558589809957	0.922450689892551	0.952780637478628	0.937087180521032	0.932305460385287	0.960768810229349	0.904185783310234	0.904132235974534
327.200000000186	0.979797948740199	0.976720571959469	0.978407325562948	0.988435148958138	0.958233984815684	0.977035653882627	0.959685316839677	0.943021859209727	0.949287033337659	0.976374290426109	0.958126577684799	0.86103379126635	0.947710142350393	0.935814367229415	0.932898598352375	0.956485002744735	0.903429405045464	0.838445525092822
333.899999999907	0.977806382216278	0.974608889642475	0.974000380579249	0.980542044300655	0.953843339329818	0.981728240573278	0.962025540388333	0.942803398752074	0.948927269775907	0.977416631799704	0.910864077618089	0.906288348148812	0.949420747253955	0.937295037881001	0.933770511163993	0.961738728905111	0.897378378927302	0.846407550654242
340.5	0.969149492245363	0.967443028108687	0.96257622319843	0.979525141246624	0.929694789157545	0.946533840393397	0.9490973440412	0.933644462704927	0.938567714486368	0.971454439142744	0.912016821522155	0.891203495854659	0.948779666877937	0.936907496598408	0.933812030821689	0.958626906487043	0.899647513721613	0.833469259116934
347.200000000186	0.973462531762318	0.971420784467989	0.968759506006327	0.983399057642935	0.945062048358082	0.921897760267478	0.948456230756653	0.935077503659227	0.940472826074736	0.971829682037238	0.892420175153033	0.871808685762174	0.951691157655933	0.937469087116156	0.934666149494295	0.962142861686678	0.917800592076098	0.856360082606016
353.899999999907	0.981016783519528	0.975415692243121	0.975458062381549	0.986691886579799	1.00982406927463	0.957092160447361	0.959838101439944	0.942160692559251	0.950538029359205	0.975623804637122	0.876281760496107	0.877196133010086	0.945990550956299	0.935794958861466	0.930460801307645	0.955110951287406	0.892083731073911	0.872284133728855
360.600000000093	0.971645997582665	0.969206879712648	0.96520005044257	0.98010622870607	0.927499466414612	0.919551466922152	0.958712733727123	0.940301169073287	0.945288751935461	0.970328710459262	0.865907065359511	0.889048516955494	0.949653338773599	0.936859914793114	0.929903251618583	0.956444589466578	0.893596487603451	0.8702936273385
367.200000000186	0.973161305686695	0.971897593828064	0.969525636441955	0.980687316165517	0.940671402872214	0.940668107030084	0.950152139819613	0.933332056794495	0.937055072238093	0.970787340663644	0.908558589809956	0.907365837598397	0.947291874077851	0.934641100083083	0.929648202292735	0.959313932215707	0.893596487603451	0.799630650480901
373.899999999907	0.98496304177574	0.980129587369847	0.981207430606437	0.993180696543619	0.971405921273288	0.937148667012094	0.956491827675819	0.936484448654421	0.940865295414829	0.972413393206451	0.863601577551379	0.891203495854659	0.948997457119058	0.935807480389174	0.930668399596125	0.961213356289073	0.905698539839774	0.887212931656517
380.600000000093	0.978368517928674	0.972585708631165	0.973200350566824	0.986595038669891	0.975796566759154	0.925417200285467	0.959438096805531	0.941263737164858	0.94783162620148	0.976999695250266	0.887809199536767	0.849181407320942	0.944674823019041	0.933989354565831	0.929535506078988	0.954302685724271	0.893596487603451	0.83147875272658
387.200000000186	0.972959887380416	0.971813894918813	0.970488384423009	0.978411390282684	0.994456810074092	0.935975520339431	0.961064015970654	0.944662922238038	0.950742440473837	0.976874614285435	0.871670784879843	0.882583580258	0.949486824390218	0.934436999181428	0.929238937095444	0.957899467480221	0.900403891986384	0.830483499531402
393.900000000373	0.969885676974252	0.967338061443808	0.962806740320654	0.979718837066439	0.974698905387688	0.926590346958129	0.958758278088916	0.940818614662404	0.946425277732814	0.974039445749259	0.872823528783908	0.925683158241298	0.9559043680183	0.937492878018803	0.934606835697587	0.959435172050177	0.904942161575005	0.931999325439502
400.600000000093	0.973842096284158	0.970673668794433	0.968393390576912	0.980299924525886	0.92859712778608	0.920724613594815	0.958190210394211	0.939754645129737	0.943628933684652	0.974456382298696	0.912016821522156	0.862111280715932	0.953430440036633	0.937298168262928	0.934464482585486	0.959354345493863	0.907211296369314	0.846407550654241
407.299999999814	0.99126617282495	0.981269813494227	0.98218373841821	0.991485858120233	0.953843339329817	1.00871061404452	0.957613848678349	0.937533506210457	0.941805586542135	0.969328062740611	0.876281760496106	0.898745922001736	0.955158092841352	0.937241195311852	0.935965121642217	0.960849636785663	0.910236809428395	0.855364829410838
413.899999999907	0.993329686164539	0.984923065066025	0.987139856546031	0.993083848633711	0.99884745555996	0.986420827263929	0.942913496477266	0.926951221993821	0.928592452092338	0.959863603068375	0.817491821388736	0.833019065577205	0.94960576323549	0.93563468330679	0.932774039379286	0.953534833439294	0.886032704955749	0.881241412485453
420.600000000093	0.974675466574985	0.972936969627364	0.971023997736413	0.982333730633949	0.972503582644754	0.934802373666769	0.952611826374763	0.934759878556973	0.938682184710562	0.967785397507692	0.879739992208304	0.895513453652989	0.9497654055967	0.936163717852496	0.933147716298551	0.956889135526302	0.878468922308047	0.892189197632404
427.299999999814	0.972360057436576	0.970892520860424	0.969552756103393	0.981316827579917	0.926401805043145	0.928936640303455	0.947365930747322	0.932105546716543	0.934226022411589	0.966826443443985	0.888961943440833	0.86534374906468	0.951174434450361	0.936772890175537	0.934422962927789	0.960041371222528	0.904942161575004	1.00616863459555
433.899999999907	0.974162825027353	0.974163638887528	0.973783423287744	0.979767261021393	0.931890111900479	0.928936640303455	0.950909660418649	0.933357407154768	0.938003539809985	0.969453143705443	0.870518040975776	0.889048516955494	0.95117126274782	0.938271090965916	0.93720477999343	0.961172943010916	0.88905821801483	0.869298374143323
440.600000000093	0.973353546267057	0.970583795375483	0.969410377880843	0.979864108931301	0.951648016586884	0.951226427084047	0.949475231285861	0.93198625090349	0.937226777574384	0.967702010197805	0.862448833647313	0.86965370686301	0.959673540024983	0.942171546847262	0.940413656395373	0.963597739700321	0.934440913901043	0.874274640119209
447.299999999814	0.96990255743442	0.968735558805639	0.966562813429837	0.977927150733145	0.91432752995701	0.931282933648781	0.957343056163019	0.938830102578576	0.942533290110225	0.97128766452297	0.892420175153033	0.919218221543803	0.948400912732881	0.936602597398694	0.932963843528754	0.957778227645751	0.887545461485289	0.894179704022758
453.899999999907	0.972907934896209	0.971369330220499	0.971437572573344	0.983447481597888	0.915425191328476	0.950053280411384	0.955254999959375	0.93796446233511	0.942059056324279	0.978167117588692	0.898183894673362	0.877196133010087	0.95173754380559	0.93807512905727	0.937038701362645	0.960203024335155	0.901160270251154	0.8702936273385
460.600000000093	0.977040533766123	0.97091310255942	0.967783198194553	0.979621989156531	0.895667286642071	0.971169920519313	0.955394252209331	0.940115514964223	0.942639583889833	0.970995808938363	0.903947614193693	0.872886175211757	0.951126330295162	0.938155892910993	0.936065955096622	0.959515998606491	0.917044213811328	0.882236665680629
467.299999999814	0.977020539434662	0.972771629978762	0.972196923093612	0.984754928381643	0.951648016586884	0.93949496035742	0.958504073615902	0.940817123464741	0.944454754587764	0.970954115283419	0.902794870289627	0.908443327047978	0.950857132042028	0.937472217498083	0.935739729214724	0.96497179115765	0.893596487603451	0.865317361362613
474	0.969895674139983	0.967335317217275	0.964223742630797	0.976910247679114	0.971405921273288	0.898434826814223	0.954847137831234	0.939499650329336	0.943269170122898	0.973872671129484	0.907405845905891	0.927838137140463	0.951066596563981	0.937012051354778	0.935116934349282	0.957212441751556	0.886789083220519	0.833469259116935
480.600000000093	0.968137484075086	0.965380055812651	0.96359999041772	0.972697363598126	0.93518309601488	0.933629226994105	0.951033052172007	0.936711856298053	0.942059056324279	0.97262186148117	0.92239151665875	0.864266259615097	0.946974043052429	0.934373765466497	0.931593694824782	0.956646655857362	0.896622000662532	0.836455018702467
487.299999999814	0.972597203318744	0.970363571196225	0.970590083153402	0.981704219219548	0.913229868585542	0.921897760267478	0.948121996254927	0.933901694301823	0.93863312604305	0.967034911718704	0.860143345839181	0.909520816497561	0.946143321295338	0.934123960988703	0.933645952190905	0.956646655857362	0.896622000662532	0.881241412485452
494.000000000466	0.972649319690914	0.970415711500349	0.967810317855992	0.979960956841208	0.925304143671677	0.896088533468898	0.949276320287227	0.933163551458557	0.937177718906872	0.969494837360387	0.906253102001825	0.897668432552154	0.949668140052122	0.935272185079616	0.931706391038529	0.958990625990453	0.910236809428395	0.892189197632404
500.600000000093	0.981879489755696	0.976812503548318	0.974956348644944	0.987418245904107	0.98787084184529	0.93949496035742	0.950315983114756	0.936486685450916	0.942664113223589	0.967368460958254	0.908558589809957	0.85672383346802	0.953326963241246	0.937041476944894	0.935627033000977	0.960405090725938	0.8898145962796	0.908113248755243
507.299999999814	0.983776165149157	0.97600913123084	0.977464917327972	0.987805637543738	0.992261487331159	0.948880133738722	0.953753491111612	0.938371559297154	0.94119235319824	0.970453791424093	0.857837858031049	0.876118643560504	0.95164807536309	0.936427922087154	0.933580707014525	0.961294182845387	0.92158248339995	0.871288880533678
514	0.981311290188675	0.976936679798928	0.978325966578633	0.985239167931182	0.968112937158886	0.941841253702745	0.950801838143604	0.935052153298953	0.938052598477496	0.965408859175897	0.887809199536768	0.919218221543804	0.951118797501628	0.93647112135775	0.934470413965157	0.960324264169625	0.897378378927302	0.870293627338501
520.700000000186	0.978289032266718	0.975168711855168	0.975173305936449	0.984706504426689	0.964819953044486	0.946533840393395	0.950977904206768	0.936319671312641	0.941094235863217	0.967702010197805	0.908558589809958	0.889048516955494	0.951248837305792	0.93591266122193	0.935288944359738	0.958101533871005	0.900403891986383	0.877260399704743
527.299999999814	0.988735087127498	0.979896328114558	0.981546426374413	0.99119531439051	0.932987773271946	0.954745867102036	0.954692316102964	0.939272242685704	0.943727051019674	0.973122185340495	0.877434504400173	0.918140732094221	0.945894342645901	0.93315729904957	0.930170163703772	0.954060206055331	0.88830183975006	0.877260399704742
534	0.99220918416289	0.982475901055395	0.985594035844057	0.992648033039126	0.95274567795835	0.953572720429372	0.955833398803241	0.939360223347831	0.944364813697326	0.975623804637122	0.927002492275015	0.867498727963844	0.945475017139179	0.932854278079013	0.931059870654403	0.950382597743068	0.896622000662532	0.861336348581903
540.700000000186	0.981855562113127	0.979420204811116	0.98247527477867	0.985432863750998	0.983480196359423	0.954745867102035	0.952554350263233	0.938603440533776	0.941413117202043	0.971204277213082	0.867059809263578	0.884738559157164	0.943479751932598	0.93100985704748	0.926249521741323	0.950907970359106	0.905698539839774	0.86631261455779
547.299999999814	0.979046686318732	0.976607372614991	0.977546276312287	0.983399057642935	0.960429307558618	0.955919013774699	0.949891532944301	0.935972222257124	0.938085304255837	0.96699321806376	0.928155236179081	0.876118643560504	0.944586015347904	0.931380494267666	0.927702709760688	0.954787645062152	0.889058218014829	0.828492993141048
554	0.979825154142024	0.978405527050612	0.980387060847933	0.985820255390628	0.980187212245022	0.933629226994106	0.948981082235855	0.934648784331068	0.93633554511459	0.968786045226343	0.920086028850618	0.934303073837959	0.944387783939117	0.93010204628858	0.927868788391473	0.953938966220861	0.908724052898855	0.855364829410838
560.700000000186	0.975720744001711	0.976967552347422	0.978570043531577	0.983302209733027	0.958233984815685	0.958265307120023	0.951912800451257	0.937353071293214	0.941012471417364	0.967576929232973	0.879739992208305	0.905210858699231	0.944860499771938	0.931853808015065	0.929078789844331	0.953494420161136	0.884519948426209	0.838445525092822
567.399999999907	0.969644433893013	0.970834892103235	0.969457837288359	0.979283021471854	0.927499466414611	0.913685733558839	0.946836131957254	0.934849350416763	0.935575135768159	0.966951524408816	0.864754321455445	0.877196133010086	0.94904833651398	0.933351382729059	0.930609085799416	0.95531301767819	0.895865622397761	0.896170210413114
574	0.970309982909936	0.969478558139396	0.968488309391946	0.975505952985451	0.920913498185811	0.914858880231502	0.948108027377189	0.932848163152798	0.935648723769427	0.964199743182527	0.855532370222917	0.884738559157164	0.954444459769717	0.934724368242348	0.930917517542302	0.95903103926861	0.895109244132991	0.931999325439501
580.700000000186	0.967791352697657	0.966023576934593	0.962854199728171	0.97623231230976	0.983480196359423	0.903127413504875	0.946731074355929	0.930820134330897	0.933670024179791	0.965158697246234	0.853226882414784	0.824399149980546	0.953081420602895	0.935258411399136	0.931225949285188	0.953777313108234	0.910993187693166	0.8702936273385
587.400000000373	0.973193591615366	0.9704952940698	0.970583303238043	0.977830302823238	0.946159709729549	0.919551466922152	0.950820754332209	0.935563634097418	0.939246359386946	0.968911126191174	0.91662779713842	0.858878812367184	0.950976995967209	0.93589888754145	0.934096737045891	0.952524501485376	0.914018700752247	0.826502486750693
594	0.975343310023387	0.970282616513508	0.967789978109914	0.981704219219548	0.948355032472483	0.911339440213513	0.95579731253575	0.938992643123861	0.945599456829701	0.972246618586676	0.91662779713842	0.893358474753824	0.952971071785337	0.937118484340304	0.936825171694494	0.957374094864184	0.886032704955749	0.868303120948145
600.700000000186	0.963149881703256	0.964890211376545	0.961159220888286	0.972648939643172	0.923108820928743	0.913685733558838	0.950526825863124	0.935840251263935	0.942860347893635	0.971454439142745	0.914322309330287	0.879351111909251	0.950860568053114	0.936317732643315	0.931261537563213	0.957091201917086	0.904185783310235	0.851383816630129
607.399999999907	0.957442319510853	0.957702396030495	0.950982567933623	0.96577273803972	0.957136323444218	0.886703360087596	0.957009840225294	0.938762253084903	0.945092517265415	0.974623156918471	0.873976272687975	0.890126006405076	0.94954034687059	0.93493598206063	0.932613892128173	0.95519177784372	0.887545461485289	0.900151223193823
614.100000000559	0.974473556604818	0.970828717593536	0.96871204659881	0.985384439796044	0.945062048358083	0.910166293540851	0.959989576457922	0.940372746561118	0.944986223485806	0.971996456657013	0.920086028850618	0.906288348148813	0.949093268966638	0.934439503486969	0.932477470395742	0.951069623471733	0.882250813631898	0.895174957217936
620.700000000186	0.966387488408329	0.963144883301681	0.95950492154056	0.975263833210682	0.879202366070069	0.923070906940141	0.958189482848496	0.939229743552304	0.945403222159655	0.972580167826226	0.883198223920503	0.912753284846307	0.946243758542457	0.933704489810452	0.92933977054985	0.954828058340309	0.904185783310233	0.843421791068709
627.399999999907	0.964164512080938	0.961641733218336	0.957403147779103	0.970905677264832	0.90335091624234	0.903127413504874	0.952257802629573	0.934806105684531	0.936858837568046	0.968786045226343	0.913169565426221	0.871808685762175	0.948741474293177	0.935526372092108	0.935911739225179	0.95705078863893	0.870148761395574	0.849393310239775
634.100000000093	0.963948671633933	0.96048092539496	0.956311581406218	0.969549806526123	0.939573741500748	0.917205173576826	0.951078160006372	0.933844283191791	0.934953725979678	0.964574986077021	0.875129016592041	0.862111280715932	0.954159006541063	0.937855376245978	0.935182179525662	0.960970876620133	0.903429405045463	0.856360082606016
640.700000000186	0.965371055263056	0.962917798556091	0.95847437440591	0.973230027102619	0.968112937158887	0.930109786976117	0.94915860339045	0.931881867067068	0.933825376626911	0.968619270606568	0.867059809263578	0.87396366466134	0.957093227853934	0.938186570653881	0.935449091610851	0.961455835958014	0.916287835546558	0.888208184851694
647.399999999907	0.966045945893858	0.963011102258207	0.95848115432127	0.973181603147665	0.962624630301553	0.904300560177538	0.948982682836429	0.933570648420601	0.935714135326109	0.969286369085668	0.880892736112372	0.881506090808416	0.956098899107456	0.937841602565498	0.934885610542117	0.956080869963168	0.907967674634084	0.924037299878082
654.100000000093	0.963048926718172	0.963409701162096	0.958677771866696	0.971486764724279	0.913229868585543	0.940668107030082	0.951252043432389	0.934993250991258	0.93833877403798	0.965033616281403	0.862448833647313	0.919218221543803	0.960329950296614	0.938899045580521	0.937358995864873	0.962910713971656	0.908724052898855	0.947923376562341
660.799999999814	0.970138228324924	0.968649115669855	0.966745871144545	0.97661970394939	0.952745677958351	0.896088533468898	0.960621086139025	0.940814886668247	0.944830871038686	0.973789283819596	0.891267431248965	0.890126006405076	0.958937176418474	0.939624042034871	0.939624782899147	0.963072367084283	0.891327352809141	0.850388563434952
667.399999999907	0.97179972449177	0.9678978836565	0.963613550248439	0.977588183048468	0.964819953044487	0.950053280411384	0.954682858008662	0.937027990202644	0.94181376298672	0.969077900810949	0.879739992208305	0.882583580258	0.955625786811817	0.939212083773245	0.940413656395373	0.959596825162804	0.884519948426209	0.866312614557791
674.100000000559	0.975705010757282	0.971457145469549	0.96915952101254	0.981026283850194	0.934085434643414	0.932456080321442	0.960487654254792	0.940101348586423	0.943628933684651	0.976207515806334	0.920086028850619	0.93538056328754	0.958102093570389	0.940062295504685	0.940431450534386	0.96311278036244	0.898134757192073	0.910103755145598
680.80000000028	0.965319102778849	0.967697555119605	0.964115263985045	0.973133179192711	0.915425191328475	0.917205173576827	0.956885429907934	0.93684233609358	0.941985468323011	0.973747590164652	0.865907065359512	0.901978390350484	0.956618529707024	0.939408045681891	0.94093561780641	0.961819555461424	0.919313348605638	0.915080021121485
687.399999999907	0.967743005748632	0.968349308921147	0.965837362486367	0.981316827579917	0.915425191328476	0.933629226994106	0.947275133042021	0.930395142996895	0.932803321053752	0.965075309936347	0.864754321455446	0.881506090808416	0.955054351737419	0.937383314651349	0.939007919413376	0.958505666652572	0.902673026780693	0.869298374143323
694.100000000093	0.980008544772395	0.977346255608949	0.977485257074051	0.986498190759983	0.92091349818581	1.01223005406251	0.952237867876967	0.935901390368124	0.939990415844205	0.972121537621845	0.91086407761809	0.884738559157164	0.950117200270162	0.934909060776056	0.932791833518299	0.956242523075795	0.840650009069537	0.872284133728854
700.799999999814	0.965787330688563	0.9704973522397	0.970508724169088	0.978411390282684	0.947257371101015	0.907820000195525	0.953646832909711	0.937192767544423	0.941887350987988	0.97162121376252	0.901642126385562	0.894435964203406	0.949511272930635	0.935437469245374	0.933284138030981	0.955757563737914	0.903429405045463	0.885222425266162
707.5	0.973812596450854	0.973939984425104	0.974630912707686	0.977200791408837	0.971405921273288	0.928936640303454	0.955511241560393	0.936944483133507	0.940227532737178	0.968577576951624	0.913169565426222	0.903055879800066	0.946819026090757	0.933502893214338	0.931231880664859	0.95357524671745	0.89359648760345	0.877260399704742
714.100000000093	0.96517914245862	0.965769735980309	0.962176208192217	0.969113990931538	0.93518309601488	0.940668107030082	0.959742356423776	0.938150116444174	0.944626459924054	0.970245323149375	0.899336638577428	0.895513453652989	0.948450338430805	0.933830957240313	0.930051536110354	0.951837475756711	0.891327352809139	0.884227172070984
720.799999999814	0.972214688813574	0.969167088427922	0.967457762257296	0.975505952985451	0.943964386986615	0.904300560177537	0.952578213762703	0.934190241049645	0.938878419380608	0.969328062740611	0.875129016592041	0.850258896770524	0.943993435589902	0.932422285373053	0.930187957842785	0.954787645062152	0.905698539839774	0.858350588996371
727.5	0.978178571779792	0.973956449784301	0.974346156262586	0.978653510057453	0.954941000701284	0.945360693720732	0.951995013117114	0.935246008995165	0.938510479374271	0.968077253092298	0.85783785803105	0.867498727963844	0.944040482510921	0.933397086305197	0.930870066504935	0.95519177784372	0.895865622397762	0.845412297459064
734.100000000093	0.978516017095193	0.971991583586812	0.969118841520383	0.98160737130964	0.97030825990182	0.941841253702746	0.956677788360715	0.935378725587185	0.93697330779224	0.969619918325218	0.916627797138419	0.894435964203407	0.949394052090905	0.934356235327704	0.933426491143083	0.957010375360773	0.908724052898855	0.874274640119211
740.799999999814	0.973156225159848	0.971087360944253	0.970264647216144	0.984512808606874	0.950550355215416	0.917205173576827	0.957142108036382	0.936908694389591	0.941527587426237	0.970537178733981	0.890114687344899	0.851336386220108	0.948079249233555	0.933740176164423	0.931148841349467	0.953292353770353	0.895109244132991	0.871288880533678
747.5	0.964709931221129	0.964959503096498	0.962149088530779	0.971050949129694	0.943964386986615	0.923070906940141	0.956372364669325	0.93656870132239	0.940186650514252	0.968994513501062	0.884350967824569	0.894435964203406	0.944691738765924	0.931520109301621	0.927109571793601	0.954828058340309	0.883763570161438	0.887212931656517
754.200000000186	0.961836155793467	0.962957589840817	0.958508273982708	0.970179317940524	0.947257371101016	0.906646853522863	0.961753729309001	0.939183516424746	0.943089288342023	0.975040093467909	0.939682675219742	0.907365837598396	0.946397982578493	0.932211297631157	0.928331436005801	0.95135251641883	0.886032704955749	0.898160716803468
760.799999999814	0.970287038595144	0.968012455114244	0.96433222127655	0.974053234336835	0.938476080129281	0.923070906940141	0.952024260454879	0.934312519258025	0.937512953134868	0.961989979470508	0.888961943440833	0.895513453652989	0.944071670919237	0.932724680267225	0.929725310228457	0.953534833439293	0.874687030984195	0.87427464011921


==> anc/fig2c.dat <==
H10angle44_0_75mW
1.07114423393493
1.0118823142079
1.00110741971207
0.95693035227919
1.00002993026249
0.987100056867499
1.00864984585915
1.01403729310706
0.981712609619586
1.00972733530873
0.982790099069169
0.979557630720421
0.994642483014577
0.969740504624226
1.0054173775104
1.04959444494328
0.983867588518753
0.992487504115411
1.01295980365748
1.02050222980456
1.01619227200623
1.0237346981533
1.00218490916165
0.962317799527102
1.00864984585915
1.01403729310706
1.02265720870372
1.05282691329203
1.00757235640957
0.974170183472509
1.01403729310706
0.973092694022926
1.01834725090539
0.954775373380025
1.02481218760289
0.989255035766664
0.973092694022926
0.966627757325431
1.01511478255664
0.952620394480861
0.978480141270839
0.998952440812906
0.989255035766664
0.988177546317082
0.990332525216247
1.03774206099788
0.980635120170004
0.984945077968335
0.994642483014577
1.02912214540122
0.998952440812905
0.975247672922091
1.03450959264913
1.04959444494328
0.984945077968334
0.989255035766664
0.990332525216246
1.02157971925414
1.02696716650205
0.954775373380025
0.904133369249648
0.961240310077519
0.682170542635659
0.571189129328665
0.45589775822334
0.298584298584299
0.345993834365927
0.409565711891292
0.34707132381551
0.340606387118014
0.246864805004339
0.219927568764779
0.352458771063422
0.288886893538055
0.358923707760917
0.490377420609978
0.593816407769896
0.688635479333154
0.701565352728143
0.694022926581066
0.750052377959355
0.792074466493071
0.797461913740983
0.815779234383886
0.803926850438479
0.869653706863009
0.844871449522611
0.868576217413427
0.831941576127623
0.883661069707582
0.843793960073029
0.904133369249649
0.878273622459669
0.85241387566969
0.892280985304241
0.88689353805633
0.871808685762174
0.889048516955494
0.909520816497561
0.898745922001736
0.850258896770524
0.875041154110923
0.912753284846308
0.900900900900901
0.914908263745473
0.901978390350483
0.883661069707582
0.895513453652989
0.984945077968334
0.907365837598395
0.895513453652988
0.866421238514262
0.869653706863009
0.877196133010087
0.89228098530424
0.922450689892551
0.86103379126635
0.906288348148812
0.891203495854659
0.871808685762174
0.877196133010086
0.889048516955494
0.907365837598397
0.891203495854659
0.849181407320942
0.882583580258
0.925683158241298
0.862111280715932
0.898745922001736
0.833019065577205
0.895513453652989
0.86534374906468
0.889048516955494
0.86965370686301
0.919218221543803
0.877196133010087
0.872886175211757
0.908443327047978
0.927838137140463
0.864266259615097
0.909520816497561
0.897668432552154
0.85672383346802
0.876118643560504
0.919218221543804
0.889048516955494
0.918140732094221
0.867498727963844
0.884738559157164
0.876118643560504
0.934303073837959
0.905210858699231
0.877196133010086
0.884738559157164
0.824399149980546
0.858878812367184
0.893358474753824
0.879351111909251
0.890126006405076
0.906288348148813
0.912753284846307
0.871808685762175
0.862111280715932
0.87396366466134
0.881506090808416
0.919218221543803
0.890126006405076
0.882583580258
0.93538056328754
0.901978390350484
0.881506090808416
0.884738559157164
0.894435964203406
0.903055879800066
0.895513453652989
0.850258896770524
0.867498727963844
0.894435964203407
0.851336386220108
0.894435964203406
0.907365837598396
0.895513453652989


==> anc/fig2d.dat <==
H10angle44__850nm0_43mW
1.01809578742582
0.964131040483336
1.02630781413446
1.05094389426038
0.995806000645231
1.00753746737186
0.988767120609255
0.980555093900615
1.01692264075316
0.989940267281919
1.01926893409849
0.962957893810674
0.987593973936592
1.02278837411647
0.93949496035742
0.987593973936591
1.01692264075316
0.974689360537302
1.01457634740783
0.958265307120023
0.999325440663219
1.06150221431435
1.03921242753375
0.967650480501324
0.991113413954579
0.991113413954579
1.01105690738985
1.05563648095103
0.97820880055529
0.957092160447361
1.00871061404452
0.968823627173989
1.02630781413446
1.01340320073517
1.0439050142244
0.957092160447361
0.994632853972568
0.964131040483336
1.02161522744381
1.02630781413446
0.971169920519314
0.97820880055529
0.984074533918604
0.939494960357419
0.988767120609255
1.01457634740784
0.974689360537301
1.01223005406251
1.02396152078914
0.992286560627242
1.01926893409849
0.978208800555289
1.01340320073517
1.04273186755174
1.03100040082511
1.00988376071718
0.996979147317894
1.02396152078914
0.967650480501325
1.00519117402653
1.00988376071718
0.962957893810675
0.984074533918604
1.00284488068121
0.966477333828662
1.01223005406251
1.02161522744381
0.978208800555289
0.980555093900616
0.97820880055529
0.887876506760259
0.828046026454458
0.667324932299663
0.707211919170196
0.613360185357177
0.542971384997413
0.58872410523126
0.62274535873848
0.572300051813981
0.591070398576586
0.425656717731139
0.494872371418241
0.561741731760015
0.551183411706051
0.589897251903922
0.798717359637891
0.788159039583925
0.745925759368067
0.806929386346529
0.81983399974582
0.843296933199074
0.869106159997654
0.886703360087596
0.930109786976118
0.873798746688306
0.959438453792686
0.88435706674227
0.913685733558839
0.883183920069608
0.907820000195526
0.974689360537301
0.911339440213513
0.927763493630792
0.93128293364878
0.939494960357419
0.95709216044736
0.926590346958129
0.924244053612804
0.974689360537301
0.924244053612804
0.954745867102035
0.910166293540851
0.940668107030082
0.925417200285466
0.972343067191976
0.937148667012093
0.977035653882627
0.981728240573278
0.946533840393397
0.921897760267478
0.957092160447361
0.919551466922152
0.940668107030084
0.937148667012094
0.925417200285467
0.935975520339431
0.926590346958129
0.920724613594815
1.00871061404452
0.986420827263929
0.934802373666769
0.928936640303455
0.928936640303455
0.951226427084047
0.931282933648781
0.950053280411384
0.971169920519313
0.93949496035742
0.898434826814223
0.933629226994105
0.921897760267478
0.896088533468898
0.93949496035742
0.948880133738722
0.941841253702745
0.946533840393395
0.954745867102036
0.953572720429372
0.954745867102035
0.955919013774699
0.933629226994106
0.958265307120023
0.913685733558839
0.914858880231502
0.903127413504875
0.919551466922152
0.911339440213513
0.913685733558838
0.886703360087596
0.910166293540851
0.923070906940141
0.903127413504874
0.917205173576826
0.930109786976117
0.904300560177538
0.940668107030082
0.896088533468898
0.950053280411384
0.932456080321442
0.917205173576827
0.933629226994106
1.01223005406251
0.907820000195525
0.928936640303454
0.940668107030082
0.904300560177537
0.945360693720732
0.941841253702746
0.917205173576827
0.923070906940141
0.906646853522863
0.923070906940141


==> anc/fig3a.dat <==
	H5angle44__850nm_delay0ps2	H6angle44__850nm_delay0ps2	H7angle44__850nm_delay0ps2	H8angle44__850nm_delay0ps2	H9angle44__850nm_delay0ps2	H10angle44__850nm_delay0ps2
850 						
--	0.218523100817868	0.264859794212285	0.28342436696639	0.204191100107458	0.440674326210675	0.482052162818658
205.244495412844	0.223258932473328	0.271143852128954	0.292452288779042	0.207171548098303	0.459123610202748	0.484260372451359
200.655504587156	0.218855864460219	0.265853509346609	0.284631969722958	0.198655982410175	0.426178460216902	0.457761856858945
197.439449541284	0.217983116180053	0.264693151102433	0.284530123707344	0.201028175709011	0.432767490214072	0.46659469538975
196.527293577982	0.210488673929502	0.258745451167861	0.280529030236789	0.194154897689308	0.41168259422313	0.463282380940698
190.095183486239	0.205312686728931	0.250355700130392	0.268984056895387	0.185578506531979	0.444627744208976	0.404764825674118
181.368577981651	0.20072387610091	0.243729140706838	0.260174376544765	0.181868152910724	0.430131878215204	0.419118188286675
172.651376146789	0.191931655645189	0.231798415570168	0.246112351674615	0.170676266577756	0.409046982224263	0.402556616041417
162.542431192661	0.19507385196619	0.23169243976759	0.247028965815142	0.18095577087271	0.440674326210675	0.422430502735727
153.815825688073	0.189348199730936	0.225583472307355	0.242002137473045	0.17894853038908	0.387962086233321	0.433471550899233
143.71628440367	0.172993471734184	0.206550064576126	0.217966477788111	0.158146219922368	0.347110100250872	0.373849890816302
139.127293577982	0.168351116410984	0.200398860382979	0.212954198876816	0.156503932253944	0.356334742246909	0.361704737836446
139.127293577982	0.166523638989672	0.19939823378327	0.212677759691578	0.155713201154332	0.353699130248041	0.390411463061561
133.616743119266	0.162400999973344	0.192630373289611	0.205373945428965	0.151394592841067	0.374784026238982	0.374953995632653
129.027752293578	0.155070821957154	0.1856006450519	0.198324746205387	0.136492352886844	0.337885458254835	0.344039060774837
124.890137614679	0.151551392670688	0.179038592638612	0.187718211150716	0.136978956640452	0.340521070253703	0.314228230733371
115.712155963303	0.143074995162799	0.169641303536048	0.178697564053465	0.128280914544721	0.302304696270122	0.304291287386216
113.417660550459	0.141862827967434	0.167341321443854	0.17592589748568	0.128767518298329	0.287808830276349	0.300978972937164
111.574541284404	0.139450594072791	0.162788969576566	0.170215245895888	0.127490183445109	0.316800562263894	0.29325023922271
108.819266055046	0.134601017754127	0.156296799757732	0.164286352844066	0.122076716686228	0.297033472272387	0.294354344039061
108.367889908257	0.123909624437788	0.144730846405299	0.151475579022889	0.114291056628512	0.279901994279746	0.239149103221533
105.612614678899	0.116270581259016	0.135333557302735	0.136438742289003	0.104498156087165	0.271995158283143	0.251294256201389
94.1307339449541	0.119096652119783	0.139084947125897	0.147234419944101	0.105167236248375	0.2469568442939	0.278896876610153
96.886009174312	0.112255334145446	0.131581399538976	0.13547847985607	0.0985372601054758	0.245639038294467	0.215962902078171
93.6699541284404	0.110326515069418	0.12873157197833	0.132852307596306	0.0954351611762293	0.26408832228654	0.201609539465614
92.7512155963303	0.10312823246056	0.121696468156431	0.123729814483441	0.0895959161329418	0.239050008297297	0.260127094732194
86.7827064220184	0.104975070675608	0.121138943281996	0.126486931620423	0.0945227791382155	0.233778784299562	0.243565522486935
74.8438073394495	0.101637451342827	0.116150401154819	0.118542942402522	0.0910557273937636	0.196880216315415	0.232524474323429
75.3036467889908	0.0989081844507437	0.112564118560313	0.116287780628209	0.0899608689481471	0.208740470310319	0.220379321343573
72.0894724770642	0.095307984352907	0.108265955031094	0.113159653005775	0.0831484163976451	0.200833634313716	0.208234168363717
73.9260091743119	0.0923896472094878	0.10270222539572	0.102916853721154	0.0804112702836044	0.187655574319378	0.236940893588832
79.8945183486239	0.0892525935993232	0.100575029938165	0.1025240190895	0.0794380627763897	0.192926798317113	0.208234168363717
72.0894724770642	0.0793159687263172	0.0907000817833985	0.0875308306480201	0.0625285823385363	0.171841902326172	0.177319233505901
72.0894724770642	0.0780841382248137	0.0901425569089638	0.0930887132143911	0.069645162235043	0.175795320324474	0.203817749098315
72.548371559633	0.0891709152507459	0.100697900433908	0.107274408246359	0.0850948314120744	0.215329500307488	0.227003950241677
70.7118348623853	0.0883217629379465	0.0996895944282146	0.103804369000077	0.0850340059428735	0.179748738322775	0.201609539465614
67.9565596330275	0.0886046120339451	0.0968474462735534	0.100545296500425	0.088866010502531	0.245639038294467	0.189464386485757
61.9871100917431	0.0790421950023829	0.0894237645088655	0.0933797018304314	0.0719565300646776	0.17447751432504	0.146404298648085
66.5789220183486	0.0749225811100762	0.0848875393941443	0.0881564561725069	0.0701317659886505	0.179748738322775	0.139779669749982
61.9871100917431	0.0696180261385976	0.0775114699465569	0.0775280969716328	0.0650224265757737	0.158663842331834	0.15523713717889
60.1505733944954	0.0728573289406844	0.0799143560789359	0.0837116050624903	0.0725039592874859	0.18501996232051	0.153028927546189
59.2327752293578	0.0725148849014652	0.0816460621283174	0.0874726329248121	0.0663605868981938	0.159981648331268	0.171798709424148
53.2633256880734	0.057653660634065	0.065457106373545	0.0629568420234119	0.0467747858155004	0.146803588336929	0.15634124199524
57.8551376146789	0.0681106068387474	0.0761698777211601	0.0792740286678748	0.0718957045954767	0.206104858311452	0.145300193831735
55.0998623853211	0.0696413195935623	0.0757444386296491	0.0797105115919357	0.0673337944054084	0.1573460363324	0.21375469244547
47.7537155963303	0.0633569269515608	0.0679329468627715	0.0683619555663615	0.0631976624997466	0.166570678328437	0.166278185342395
50.5080504587156	0.0624012902732087	0.0678446336939562	0.0710608749801358	0.0592440070016872	0.14021455833976	0.144196089015384
49.1304128440367	0.0593480325984362	0.0635426304617454	0.0633424019396653	0.0556553043188334	0.153392618334098	0.133155040851878
50.0491513761468	0.0557302867812757	0.0597006236479733	0.0633496766550664	0.0560202571340389	0.1573460363324	0.107760630075815
44.0797018348624	0.0483483791443196	0.0537337251984414	0.0537106787487295	0.042881955786642	0.125718692345987	0.126530411953775
40.406628440367	0.0475582167499369	0.0532875517107737	0.0537179534641303	0.0454366254930804	0.0980447663578768	0.124322202321074
41.7842660550459	0.0471952018673718	0.0509660672818246	0.0499351014556059	0.0473222150383087	0.0927735423601416	0.100031896361361
39.9477293577982	0.0422633421753265	0.0458584943618969	0.0429586493860381	0.0402056351418022	0.0782776763663694	0.0945113722796084
36.2746559633028	0.0529680460373594	0.0556735431499881	0.0596759453775567	0.0563243844800436	0.152074812334665	0.121009887872022
38.5700917431193	0.051813356198401	0.0538427727634134	0.0577917940886954	0.0562027335416417	0.0954091543590094	0.108864734892166
40.406628440367	0.0417194248762834	0.0438956381923985	0.0423257491461504	0.0434293850094504	0.130989916343723	0.112177049341217
39.9477293577982	0.0396959194183866	0.0427053302648858	0.0436861209261391	0.0374076635585603	0.0967269603584431	0.0779498000343498
41.3253669724771	0.0364009543343065	0.0377636325142117	0.038826611038265	0.0359478522977383	0.0650996163720311	0.0823662192997521
39.0289908256881	0.0391532121689522	0.0404698551829569	0.0422457272767393	0.0399015077957975	0.0835489003641048	0.0779498000343498
43.1619036697248	0.0327910738396013	0.0337826284521301	0.0316464669374692	0.0305343855388573	0.0769598703669356	0.0911990578305566
39.0289908256881	0.0321579153819279	0.0341681346325245	0.0339962000119952	0.0246951404955699	0.0940913483595753	0.0591800181563903
43.1619036697248	0.029343945017246	0.0314373378646307	0.0309699184051754	0.029986956316049	0.113858438351083	0.0194322447677699
41.7842660550459	0.0320199697265531	0.033871709561544	0.0357130328466331	0.0330282297760945	-0.995734213172205	0.0911990578305566
36.2746559633028	0.0225259204978743	0.0258075653377942	0.0247718608835157	0.0196466265518943	0.066417422371465	-0.182618936624384
38.5700917431193	0.0239622493832226	0.022491597833923	0.0179772766989734	0.018430117167876	0.0585105863748622	0.0757415904016486
39.0289908256881	0.0250612769401876	0.0270685238003594	0.0274998791588941	0.0214713906279215	0.0875023183624062	0.0260568736658733
31.6828440366973	0.0232337995188757	0.0232080864122258	0.0214473159452545	0.0236002820499535	0.050603750378259	0.0448266555438328
33.0604816513762	0.0197854606469118	0.0205517798823763	0.0189229897011044	0.0217146925047251	0.066417422371465	0.0282650832985745
32.6006422018349	0.0189278379868524	0.020836685844381	0.0199850981496518	0.0203765321823051	0.0571927803754282	0.0249527688495228
30.3052064220184	0.0273975802218944	0.0299744110246876	0.0354293189459938	0.029986956316049	0.0624640043731637	0.0735333807689476
31.6828440366973	0.0237704565202674	0.0244122172705097	0.0229895556102685	0.0246951404955699	0.0927735423601416	0.0779498000343498
31.6828440366973	0.0212819895002856	0.0214510383230972	0.0207489432667577	0.0251817442491771	0.0295188543873177	0.0437225507274823
28.4686697247706	0.0215394275545042	0.0204642346541591	0.0219274471617211	0.0253642206567799	0.0835489003641048	0.0348897121966779
28.4686697247706	0.0116466669798083	0.00972842508859217	0.0067960391276225	0.00997537694894923	0.0282010483878838	-0.00264985155924125
30.3052064220184	0.0150060672055436	0.0151324230795004	0.0142889959906617	0.0138073815086066	0.042696914381656	0.0105994062369653
30.3052064220184	0.0193794890032436	0.0195181318369361	0.0230768521950806	0.0157537965230359	0.0492859443788252	0.0293691881149251
27.5499311926606	0.0117967131312684	0.0108020060451489	0.00934946423337668	0.0138682069778076	0.0782776763663694	0.0216404544004712
30.3052064220184	0.0137530608358908	0.0127648622146473	0.0107898578827765	0.0157537965230359	0.0163407943929794	0.0415143410947814
29.8463073394496	0.012522440383996	0.0108926230357597	0.00892753074011809	0.00748153271171181	0.0110695703952441	0.0503471796255857
28.4686697247706	0.00928586019352839	0.00827394559523142	0.00801091659959086	0.00675162708130106	0.0453325263805237	0.0183281399514194
25.7133944954129	0.00343164018736586	0.00377688545102806	0.00178376021632742	0.00352787721365266	0.00975176439581027	-0.0103785852736953
24.3357568807339	0.00457362450543441	0.00379454808479129	0.00226389143279382	0.00377117909045632	0.042696914381656	-0.0092744804573448
27.5499311926606	0.0058090851557635	0.00537650571748571	0.00269309964145337	0.00225054236043376	0.0229298243901486	0.0172240351350688
28.4686697247706	0.00504040114193249	0.00465617743619084	0.00344967004315833	-0.0017031131376255	0.00711615239694263	0.0448266555438328
25.7133944954129	0.00837529786309488	0.00785157826611393	0.00995326561166032	0.00754235818091276	0.0202942123912809	0.00728709178791376
22.958119266055	-7.26090267610058E-4	2.82755728329143E-4	-0.00277021162470437	-0.00456191019006824	0.0295188543873177	-0.0479181490296146
22.4992201834862	0.00236195633340819	0.00336450134968991	0.00254033061803205	0.00152063673002267	0.00975176439581027	0.00397477733886209
25.254495412844	0.00790398354056487	0.00718807758910034	0.0089930031787272	0.0122867447785839	0.0466503323799575	-0.00706627082464362
22.4992201834862	0.0214662195531872	0.0210163839444055	0.0273907584278789	0.0296220035008435	0.0585105863748622	0.0227445592168216
27.0910321100918	0.0139394084756074	0.0110070461849204	0.0133141841269266	0.0179435134142686	0.034790078385053	0.0470348651765342
27.5499311926606	0.00711200607176909	0.00585493271028592	0.00767627969114459	0.0114960136789721	0.00316273439864112	0.0117035110533161
22.958119266055	-0.00142852406537308	-0.00153419172747427	-0.00135164212150762	-0.00145981126082195	-0.0231933855900355	0.00839119660426435
25.7133944954129	0.00973478859830013	0.0082870005854041	0.012193877955171	0.0111918863329675	0.0545571683765604	0.0117035110533161
22.958119266055	-0.00154650390220645	-0.00187592529376013	-0.00469073649057061	-0.00152063673002267	-0.0179221615923002	-0.0092744804573448
21.1215825688073	-0.00487716544973882	-0.00361991839271614	-0.00250832187026795	-0.00821143834212301	-7.9068359966028E-4	-0.0092744804573448
23.8768577981651	-0.00188259518098111	-0.00125696517145357	-0.00364317747282539	0	-0.0126509375945647	-0.00154574674289076
23.8768577981651						


==> anc/fig3b.dat <==
-400.299999999814	1.0017707786149		
-393.599999999628	1.00284095065254		1.00143763956127
-386.899999999907	0.998535420874268		1.0000275885338
-380.300000000279	1.00413800074778	1.00374943683602	1.00175067355235
-373.600000000093	1.00313971086702	1.00124463741335	1.00198315222033
-366.899999999907	1.00524292463699	1.00134698246345	1.00419556089573
-360.200000000186	1.00753390411451	1.0015656230952	1.00143484342608
-353.600000000093	1.01088818454114	1.00036377862876	1.0021567789002
-346.899999999907	1.00400071111362	1.00168907912668	0.995468423544976
-340.200000000186	1.00089458269176	0.999658227408855	1.00109278288882
-333.600000000093	1.00455977987411	0.997154786002534	1.00074632842485
-326.899999999907	1.00270987142531	0.99610738503147	1.00091436283436
-320.200000000186	1.00158512708844	0.997438611418903	1.00209965785292
-313.5	1.00183142918476	1.0009820464344	0.997051036057961
-306.899999999907	0.997072275427584	0.998681566743829	1.00641622482738
-300.199999999721	0.9942239449617	0.996957626720263	0.998688905528112
-293.5	0.993801373017467	1.0009934043893	0.999676740143107
-286.899999999907	0.993296744419897	1.00282166475946	1.00768620279716
-280.200000000186	0.996295181742769	1.00647904969201	1.00609706596875
-273.5	0.996634375670489	1.00050995057003	1.00697412037082
-266.800000000279	0.991540917029349	1.00109451487908	1.00800163347554
-260.200000000186	0.995042265177659	0.990806306495814	1.00002918632533
-253.5	0.995772979014936	1.00057439461846	1.00459274524086
-246.800000000279	0.995667402097037	1.00397708975807	0.998716600581343
-240.200000000186	0.996843943870475	0.99864156698963	0.994629582990391
-233.5	1.00113639215328	0.996638739790954	0.99380245957371
-226.800000000279	0.996982554867817	0.996144792209008	0.996038835122094
-220.100000000093	1.00097730002669	0.99829675429371	0.995922196340219
-213.5	1.00395591690189	1.00018007605392	1.00039481428769
-206.799999999814	0.999845288192337	0.998633418891552	0.9989947494573
-200.100000000093	1.00055961712621	1.00625571773107	0.998710475713802
-193.5	1.00060811115483	1.00486412134424	0.997416264572441
-186.800000000279	0.998114566702166	0.997692066651528	1.0001719223689
-180.100000000093	0.998239171249825	1.00228043351746	0.999261713792529
-173.399999999907	1.0016800009646	0.993954682210579	0.99846321747414
-166.800000000279	1.0051672105269	0.998620209096184	1.00496010414405
-160.100000000093	1.00045430448095	1.00126735332315	1.00043063144788
-153.399999999907	1.00010757878311	1.00200697840773	0.995621944681395
-146.800000000279	0.999013093663012	1.00350042602053	0.990767987154821
-140.100000000093	0.997296114349889	0.997824781885368	0.993472116174357
-133.399999999907	1.00101244828721	1.00142204373059	0.993702730752221
-126.800000000279	0.998249874291564	0.99899897220076	0.99421508923699
-120.100000000093	0.999646687306727	0.998580703166111	0.993048701418233
-113.399999999907	0.997706133343934	0.998672677909562	0.994695092443225
-106.700000000186	0.994510812907582	0.997888361741579	0.996035240091146
-100.100000000093	0.996228452902295	1.0014636484132	0.996830407677175
-93.3999999999069	0.998667292919404	1.00272302339031	0.996503259860887
-86.6999999997206	1.00240252235017	1.00614584186305	0.994368477224114
-80.1000000000931	1.00215093480113	0.997877374154778	0.993786481658385
-73.3999999999069	1.00283368315506	0.997333920704209	0.994940886040648
-66.7000000001863	0.988265257711793	0.999609709188484	0.996342948110455
-60	0.986732476425642	0.991786917753848	0.988468232542313
-53.3999999999069	0.976512128654967	0.98911841563344	0.99343390232687
-46.7000000001863	0.979669922377071	0.983764744828374	0.994333858407576
-40	0.978053763074407	0.978648726883903	0.997107757657366
-33.3999999999069	0.964344223696656	0.979340204116215	0.996308196144622
-26.6999999997206	0.941700551465417	0.98346215409522	0.993204486092656
-19.9999999995343	0.925144399393913	0.977972434743464	0.994247178216935
-13.3000000002794	0.877820966410894	0.941183278099053	0.986354620643347
-6.70000000018627	0.872118227208509	0.909088166683519	0.989633155718832
0	0.768128927167067	0.889593224752745	0.984073240633463
6.69999999972061	0.767182038313917	0.845641149161951	0.96779134546896
13.2999999998137	0.782522932670875	0.845142880618904	0.967198964258269
20	0.785927292761942	0.85391591312783	0.9643250698884
26.6999999997206	0.785904697451603	0.86508559757585	0.967091379628411
33.3999999999069	0.762516437069721	0.852204442163444	0.962680276654941
40	0.760218982912627	0.848639031974344	0.962536608566307
46.6999999997206	0.751361224850811	0.843611902372538	0.956493095243754
53.3999999999069	0.770695278730826	0.841585618527881	0.957550167491826
60	0.773016517425119	0.845647692331619	0.957439653577492
66.6999999997206	0.83067208550365	0.887585706224873	0.9580979436889
73.3999999999069	0.85944912919689	0.897527867351902	0.97288270818741
80.1000000000931	0.879887182011887	0.902487343048457	0.972879645753639
86.6999999997206	0.884760105138666	0.926445961253368	0.978988535379732
93.3999999999069	0.88598963357553	0.933243450346575	0.983404032279916
100.100000000093	0.904728941889256	0.938894032907347	0.979467872839495
106.699999999721	0.911074524277599	0.939388103945324	0.984045678729527
113.399999999907	0.935274630195869	0.948034347109923	0.985450803233104
120.100000000093	0.933173927015937	0.960744886286825	0.987901415996143
126.799999999814	0.933113937127668	0.958869095344541	0.990404223282579
133.399999999907	0.940157859955434	0.96241030815147	0.995512096513532
140.100000000093	0.944878694180458	0.966144853103696	0.992599455698999
146.799999999814	0.949851380227155	0.971676424050123	0.992058603265234
153.399999999907	0.948050758624882	0.972770985225211	0.989839803423708
160.100000000559	0.95074937864273	0.975081094486237	0.989492416914674
166.800000000279	0.94558298075418	0.974321099156455	0.997754197481574
173.5	0.948290453905319	0.972917404078544	0.991054657585618
180.100000000093	0.945544793358345	0.973088637594205	0.988327893186038
186.799999999814	0.95179774818793	0.972306173266695	0.994904269984694
193.5	0.952513794893934	0.971022107083286	0.991853153904007
200.100000000093	0.955571297150849	0.971804694866829	0.986839816672063
206.799999999814	0.951139709325427	0.97226321056774	0.990278130900802
213.5	0.951871083844293	0.970287173327895	0.995756425468717
220.199999999721	0.952228512583865	0.97116605681599	0.998996746696716
226.799999999814	0.955780601078199	0.968634961258618	0.995038617622722
233.5	0.952343867589279	0.97095642847454	0.993812312621495
240.199999999721	0.950129130767111	0.973538387916882	0.989931942735418
246.800000000279	0.954029134186138	0.971197414647986	0.990586238367994
253.500000000466	0.954899912520252	0.972510739910854	0.995090545847529
260.200000000186	0.954392509060009	0.972740615041467	0.985959034089748
266.899999999907	0.958871930232465	0.974124680610373	0.9932626723343
273.5	0.957198688040524	0.974594677722212	0.991535992284797
280.199999999721	0.950690313708686	0.973908756011317	0.990524457095402
286.899999999907	0.953643164001927	0.978522925187827	0.989419051653471
293.5	0.953041547347113	0.974284309259075	0.987225150729995
300.199999999721	0.956264880682832	0.973201970231102	0.98735244145542
306.899999999907	0.955327505644561	0.972971477820332	0.990879965711394
313.600000000093	0.955776636988667	0.973117032481446	0.991927850658154
320.199999999721	0.957033385506991	0.973900484457208	0.997773237830671
326.899999999907	0.951852056214534	0.968680146166139	0.995885047687087
333.600000000093	0.958936412755538	0.970019397195618	0.991860610264493
340.199999999721	0.952843475006773	0.965632387117028	0.992804771910931
346.900000000373	0.956653890002352	0.969120513830423	0.993128191546977
353.600000000093	0.957759474573146	0.970466925309727	0.990832564562595
360.299999999814	0.950152518895356	0.971396919594855	0.996413783535064
366.899999999907	0.952787052799085	0.970905194221476	0.994794155518243
373.600000000093	0.947717246558826	0.966846206818525	0.996587676513523
380.299999999814	0.949427619056061	0.967907434865115	0.987028222923608
386.899999999907	0.948786625778552	0.961847719016023	0.996823483913868
393.600000000093	0.951697720995376	0.969524832333515	0.993171065619767
400.299999999814	0.945997888791983	0.96797632333068	0.996847983384033
407	0.949660178975339	0.979254155262274	0.988107531103842
413.600000000093	0.947299035113079	0.973019255304514	0.989297885795587
420.299999999814	0.949004386430239	0.977844657750884	0.98435778067555
427	0.944682339612249	0.973192217204616	0.993800062886412
433.600000000093	0.949493687214947	0.97102161325916	0.997756327870284
440.30000000028	0.955910358942251	0.975034181194275	0.994752746087691
447	0.953436767073568	0.97376036186148	0.987888367365294
453.699999999721	0.955164185155795	0.974135050917017	0.988953428571029
460.299999999814	0.949612609900942	0.969547054419181	0.993044440640813
467	0.949772230572809	0.971344080413382	0.987642573767871
473.699999999721	0.95118106799289	0.972841602075217	0.984974927654995
480.299999999814	0.951177896721263	0.968195704698617	0.973303326808352
487	0.959679018861413	0.96892409528434	0.969929057390209
493.699999999721	0.948407923091818	0.97025507475971	0.969213113634335
500.299999999814	0.951744100842914	0.964543998743514	0.978247293257926
507	0.951132970373221	0.967999409608566	0.976722600687996
513.699999999721	0.95086380869392	0.97169457208675	0.979525127036078
520.399999999907	0.951073244757588	0.969692362168231	0.980430409088558
527	0.946981247268839	0.972417900975183	0.981294947456958
533.699999999721	0.946150638375327	0.97209037212367	0.989858976922098
540.400000000373	0.949674978242929	0.973740115072318	0.990401560296691
547	0.953333304336753	0.974765911237873	0.990719787110256
553.699999999721	0.951654644555783	0.972973206204773	0.984942705525756
560.399999999907	0.951125438603108	0.972424937968977	0.98317275195558
567.100000000093	0.951255460739795	0.970907416430043	0.991273288726988
573.699999999721	0.945901693552645	0.970371864165489	0.98980398626352
580.399999999907	0.945482425016356	0.966214605761481	0.990749612552197
587.100000000093	0.943487430890641	0.972455555064783	0.984256720361117
593.699999999721	0.944593544006707	0.972133458278656	0.9858985843101
600.399999999907	0.94439533953005	0.975367512479267	0.989198822720569
607.100000000093	0.944867991138719	0.974891342565855	0.985798056592844
613.799999999814	0.949055258912581	0.974099495579951	0.988612832676009
620.399999999907	0.954450649039829	0.972334938522029	0.986009231373729
627.100000000093	0.953087795058333	0.969560758038675	0.982997527484178
633.80000000028	0.950983656334139	0.972207655353575	0.991809614084745
640.399999999907	0.952977461232994	0.973491351168888	0.991954214218441
647.100000000093	0.950867244238182	0.97544368485069	0.998168424936386
653.799999999814	0.949547202423645	0.974734676861908	0.993662386516024
660.500000000466	0.949100185260624	0.976731084346948	0.99363335996985
667.100000000093	0.946251061976833	0.97219555666249	0.991917465013192
673.799999999814	0.948748438382716	0.973628263907798	0.992190687365257
680.5	0.954165234593442	0.972005681286076	0.992110531490041
687.100000000093	0.957099057256924	0.972100495518251	0.994002316664573
693.799999999814	0.956104863602011	0.968155334576324	0.98847116182679
700.5	0.960335339951785	0.971817287382039	0.989220392906258
707.199999999721	0.95894275529879	0.972990119681085	0.985155611247467
713.799999999814	0.955631815584389	0.97172802867128	0.990445899011719
720.500000000466	0.958107785906792	0.971314574421859	0.984402918286345
727.200000000186	0.956624423603489	0.968687676984059	0.989179249774295
733.799999999814	0.955060458146345	0.97184074402802	0.989897989665351
740.5	0.950123977450718	0.969392364011738	0.990280927035984
747.199999999721	0.949518132433735	0.962447591872977	0.98440185309199
753.899999999907	0.946826251368093	0.962612652587064	0.987155913096917
760.5	0.948457342074665	0.96637485169034	0.987735112527464
767.199999999721	0.944001044757819	0.967422993397593	0.990017424582409
773.899999999907	0.944048085286946	0.966673121462392	0.985370247910005
780.5	0.949400927519872	0.969935694006275	0.983713204941463
787.199999999721	0.948086303294362	0.96514485924872	0.987108645097413
793.899999999907	0.944699253060925	0.974228877500941	0.991372618100595
800.600000000093	0.946405265059673	0.968696442362294	0.989597338558644
807.199999999721	0.94407926945794	0.977475647672795	0.992642462921084


==> anc/fig4a.dat <==
Detuning (eV)	5th	6th	7th	8th	9th	10th
0.236666666666667	0.128754522277504	0.171491988268563	0.199160276086118	0.143199281701988	0.257509044555007	0.338471029477426
0.34	0.317299692579852	0.397054328201223	0.450863879413678	0.308485812230412	0.695618556809675	0.735620013780212
0.431176470588235	0.40395726821289	0.509285385554325	0.560760305946321	0.386741433342325	0.830356606882052	0.952142242558086


==> anc/fig4b.dat <==
8.33590428643657E-7	1.6
9.21628476993532E-7	1.602
1.0185569900436E-6	1.604
1.1252293820157E-6	1.606
1.2425763303732E-6	1.608
1.3716123011003E-6	1.61
1.51344257968329E-6	1.612
1.6692708427893E-6	1.614
1.84040730768803E-6	1.616
2.02827749860087E-6	1.618
2.23443167138961E-6	1.62
2.4605549403154E-6	1.622
2.70847815300752E-6	1.624
2.98018956228118E-6	1.626
3.27784734603416E-6	1.628
3.60379302913277E-6	1.63
3.96056586396696E-6	1.632
4.35091822921187E-6	1.634
4.77783210927563E-6	1.636
5.2445367199391E-6	1.638
5.75452734879838E-6	1.64
6.31158548230268E-6	1.642
6.91980029443311E-6	1.644
7.58359157538649E-6	1.646
8.30773418200878E-6	1.648
9.09738409515513E-6	1.65
9.95810617263288E-6	1.652
1.0895903689902E-5	1.654
1.19172497642524E-5	1.656
1.30291207617458E-5	1.658
1.42390317897847E-5	1.66
1.55550743817511E-5	1.662
1.69859564837281E-5	1.664
1.85410448568773E-5	1.666
2.02304100125916E-5	1.668
2.20648738010821E-5	1.67
2.40560597776095E-5	1.672
2.62164464741707E-5	1.674
2.85594237081722E-5	1.676
3.1099352063571E-5	1.678
3.38516256843349E-5	1.68
3.68327385251484E-5	1.682
4.00603542105183E-5	1.684
4.35533796614937E-5	1.686
4.73320426601125E-5	1.688
5.14179735369355E-5	1.69
5.58342911888319E-5	1.692
6.0605693665745E-5	1.694
6.57585536111578E-5	1.696
7.13210189080305E-5	1.698
7.73231189795837E-5	1.7
8.37968773358136E-5	1.702
9.07764311607801E-5	1.704
9.82981590285465E-5	1.706
1.06400818253104E-4	1.708
1.15125693968862E-4	1.71
1.24516762870127E-4	1.712
1.34620875700452E-4	1.714
1.45487964195942E-4	1.716
1.5717128040994E-4	1.718
1.69727679388948E-4	1.72
1.83217960303351E-4	1.722
1.97707286712059E-4	1.724
2.13265714105233E-4	1.726
2.29968862789079E-4	1.728
2.47898787257732E-4	1.73
2.67145110312239E-4	1.732
2.87806512400099E-4	1.734
3.09992695243009E-4	1.736
3.33826975316439E-4	1.738
3.59449708919359E-4	1.74
3.87022808463257E-4	1.742
4.16735681505504E-4	1.744
4.48813012461376E-4	1.746
4.83524914518395E-4	1.748
5.21200108772737E-4	1.75
5.62242941650483E-4	1.752
6.07155232618505E-4	1.754
6.56564153826662E-4	1.756
7.11257582553947E-4	1.758
7.72228635740931E-4	1.76
8.40731391252328E-4	1.762
9.18350118219233E-4	1.764
0.0010070846712425	1.766
0.00110945503910264	1.768
0.00122862836227781	1.77
0.00136857202441227	1.772
0.00153423665480991	1.774
0.00173177302014049	1.776
0.00196878679604505	1.778
0.00225463504984226	1.78
0.00260076788589479	1.782
0.00302111805376865	1.784
0.00353254034303707	1.786
0.00415530123566591	1.788
0.00491361751039128	1.79
0.00583624025543255	1.792
0.00695707802232645	1.794
0.00831584964010698	1.796
0.00995875352616407	1.798
0.0119391362294761	1.8
0.0143181385113215	1.802
0.0171652926364124	1.804
0.0205590398855358	1.806
0.0245871328254992	1.808
0.0293468828423252	1.81
0.0349452101558772	1.812
0.0414984513143455	1.814
0.0491318783582997	1.816
0.0579788847903041	1.818
0.0681797965126983	1.82
0.0798802712870103	1.822
0.0932292582413347	1.824
0.108376499632782	1.826
0.125469570469865	1.828
0.144650467584266	1.83
0.166051778025366	1.832
0.189792476778308	1.834
0.215973425149458	1.836
0.244672662930036	1.838
0.275940608701141	1.84
0.309795302327665	1.842
0.346217840676835	1.844
0.385148170740295	1.846
0.426481412527764	1.848
0.470064886333153	1.85
0.515696014424925	1.852
0.56312125529908	1.854
0.612036209077267	1.856
0.662087005508835	1.858
0.712873051805361	1.86
0.763951177059973	1.862
0.814841164533001	1.864
0.865032614228855	1.866
0.913993027855059	1.868
0.961176958571733	1.87
1.00603602115813	1.872
1.04802951659926	1.874
1.08663539077395	1.876
1.12136122181359	1.878
1.15175491635543	1.88
1.17741479244112	1.882
1.19799873678546	1.884
1.21323214655475	1.886
1.22291440004232	1.888
1.22692364551455	1.89
1.22521975129372	1.892
1.21784532065453	1.894
1.20492473980335	1.896
1.18666129332701	1.898
1.16333244621134	1.9
1.13528345207912	1.902
1.10291950114014	1.904
1.06669666628216	1.906
1.02711194001643	1.908
0.984692677412585	1.91
0.93998577008636	1.912
0.893546873709821	1.914
0.845929996945902	1.916
0.797677734243554	1.918
0.749312390094285	1.92
0.70132820002309	1.922
0.654184805882229	1.924
0.608302092167596	1.926
0.564056438315207	1.928
0.52177839137768	1.93
0.481751716036688	1.932
0.444213736200281	1.934
0.409356845746368	1.936
0.37733103621672	1.938
0.348247266972553	1.94
0.322181488662375	1.942
0.29917912366461	1.944
0.279259807008815	1.946
0.262422197483638	1.948
0.248648680379646	1.95
0.237909799666386	1.952
0.230168277402683	1.954
0.225382500878693	1.956
0.223509382493988	1.958
0.224506522879948	1.96
0.228333633571629	1.962
0.234953201027321	1.964
0.244330398490776	1.966
0.256432275689872	1.968
0.271226278337298	1.97
0.288678169565251	1.972
0.308749443537521	1.974
0.331394337298905	1.976
0.356556560198838	1.978
0.384165870705887	1.98
0.414134637841683	1.982
0.446354528530294	1.984
0.480693462614926	1.986
0.516992973901038	1.988
0.555066108163402	1.99
0.594695977508147	1.992
0.635635074826823	1.994
0.677605432472944	1.996
0.720299686045955	1.998
0.763383077766672	2
0.806496405028728	2.002
0.849259889133361	2.004
0.891277907925943	2.006
0.932144505130401	2.008
0.971449559774125	2.01
1.0087854723837	2.012
1.04375420175157	2.014
1.07597446807504	2.016
1.10508892605218	2.018
1.13077110578493	2.02
1.15273192054022	2.022
1.1707255487306	2.024
1.18455451276855	2.026
1.19407379929306	2.028
1.19919389293551	2.03
1.19988262829394	2.032
1.19616580090061	2.034
1.18812651631214	2.036
1.17590329552945	2.038
1.1596869932404	2.04
1.13971662137962	2.042
1.11627420283827	2.044
1.08967880762265	2.046
1.06027994537648	2.048
1.02845050324	2.05
0.994579426110373	2.052
0.959064337395488	2.054
0.922304292524161	2.056
0.884692845283401	2.058
0.846611589243307	2.06
0.808424314052473	2.062
0.770471890343799	2.064
0.733067968576739	2.066
0.696495547583579	2.068
0.661004439083075	2.07
0.626809626091998	2.072
0.594090486994079	2.074
0.562990833842372	2.076
0.533619693911564	2.078
0.506052748013338	2.08
0.480334327866429	2.082
0.456479867900522	2.084
0.43447870411492	2.086
0.414297113696847	2.088
0.395881493591109	2.09
0.379161583569249	2.092
0.36405364897915	2.094
0.350463549645562	2.096
0.338289633723717	2.098
0.327425408099143	2.1
0.317761949648368	2.102
0.309190033869712	2.104
0.301601968685292	2.106
0.29489313131751	2.108
0.288963214856305	2.11
0.283717198343582	2.112
0.279066059871706	2.114
0.274927256354782	2.116
0.271224996371384	2.118
0.267890333925436	2.12
0.264861111288522	2.122
0.262081778451119	2.124
0.259503115308437	2.126
0.257081880723453	2.128
0.254780410220082	2.13
0.252566181422764	2.132
0.250411363614665	2.134
0.248292365053034	2.13600000000001
0.246189389051615	2.13800000000001
0.24408600738867	2.14000000000001
0.241968757375928	2.14200000000001
0.239826766960262	2.14400000000001
0.237651410541257	2.14600000000001
0.235435996775136	2.14800000000001
0.233175488489053	2.15000000000001
0.230866253931489	2.15200000000001
0.228505847910843	2.15400000000001
0.226092820898103	2.15600000000001
0.22362655386238	2.15800000000001
0.221107116441373	2.16000000000001
0.218535145995498	2.16200000000001
0.215911745129142	2.16400000000001
0.213238395362922	2.16600000000001
0.210516884787391	2.16800000000001
0.207749247704833	2.17000000000001
0.204937714458209	2.17200000000001
0.2020846698442	2.17400000000001
0.199192618702534	2.17600000000001
0.196264157460397	2.17800000000001
0.193301950584699	2.18000000000001
0.19030871105372	2.18200000000001
0.187287184102042	2.18400000000001
0.184240133618253	2.18600000000001
0.181170330684182	2.18800000000001
0.178080543838273	2.19000000000001
0.174973530725287	2.19200000000001
0.171852030861357	2.19400000000001
0.168718759298813	2.19600000000001
0.165576401020812	2.19800000000001
0.162427605932825	2.20000000000001
0.159274984347924	2.20200000000001
0.156121102886664	2.20400000000001
0.152968480731174	2.20600000000001
0.149819586187851	2.20800000000001
0.146676833524473	2.21000000000001
0.143542580056325	2.21200000000001
0.140419123462557	2.21400000000001
0.137308699318973	2.21600000000001
0.134213478837101	2.21800000000001
0.131135566802021	2.22000000000001
0.12807699970329	2.22200000000001
0.12503974405457	2.22400000000001
0.122025694898367	2.22600000000002
0.119036674492769	2.22800000000002
0.11607443117731	2.23000000000002
0.113140638415148	2.23200000000002
0.110236894008646	2.23400000000002
0.107364719485326	2.23600000000002
0.104525559650919	2.23800000000002
0.101720782305995	2.24000000000002
0.0989516781223774	2.24200000000002
0.0962194606752882	2.24400000000002
0.0935252666268528	2.24600000000002
0.0908701560563641	2.24800000000002
0.0882551129324213	2.25000000000002
0.0856810457218281	2.25200000000002
0.0831487881299076	2.25400000000002
0.0806590999666912	2.25600000000002
0.0782126681332526	2.25800000000002
0.0758101077223021	2.26000000000002
0.0734519632270143	2.26200000000002
0.0711387098519506	2.26400000000002
0.0688707549198419	2.26600000000002
0.0666484393679276	2.26800000000002
0.0644720393274978	2.27000000000002
0.0623417677802565	2.27200000000002
0.0602577762851202	2.27400000000002
0.0582201567690749	2.27600000000002
0.0562289433757528	2.27800000000002
0.054284114365438	2.28000000000002
0.0523855940602819	2.28200000000002
0.0505332548285974	2.28400000000002
0.0487269191022009	2.28600000000002
0.046966361420894	2.28800000000002
0.0452513104983074	2.29000000000002
0.043581451303476	2.29200000000002
0.0419564271526756	2.29400000000002
0.0403758418062188	2.29600000000002
0.0388392615650917	2.29800000000002
0.0373462173625012	2.30000000000002
0.0358962068456025	2.30200000000002
0.0344886964428818	2.30400000000002
0.0331231234128825	2.30600000000002
0.0317988978701788	2.30800000000002
0.0305154047847266	2.31000000000002
0.0292720059509432	2.31200000000002
0.0280680419230971	2.31400000000002
0.0269028339138199	2.31600000000003
0.0257756856527806	2.31800000000003
0.0246858852027945	2.32000000000003
0.0236327067308671	2.32200000000003
0.022615412231903	2.32400000000003
0.0216332532030314	2.32600000000003
0.0206854722667272	2.32800000000003
0.0197713047411187	2.33000000000003
0.0188899801560939	2.33200000000003
0.0180407237140194	2.33400000000003
0.0172227576940955	2.33600000000003
0.0164353027995647	2.33800000000003
0.0156775794471843	2.34000000000003
0.0149488089985572	2.34200000000003
0.014248214933093	2.34400000000003
0.0135750239625413	2.34600000000003
0.012928467087202	2.34800000000003
0.012307780594071	2.35000000000003
0.0117122069973263	2.35200000000003
0.0111409959216998	2.35400000000003
0.0105934049294061	2.35600000000003
0.0100687002914252	2.35800000000003
0.0095661577040482	2.36000000000003
0.00908506295169689	2.36200000000003
0.00862471251713063	2.36400000000003
0.00818441414023667	2.36600000000003
0.0077634873266838	2.36800000000003
0.00736126380778981	2.37000000000003
0.00697708795301825	2.37200000000003
0.00661031713657632	2.37400000000003
0.00626032205963496	2.37600000000003
0.00592648702973409	2.37800000000003
0.00560821019897072	2.38000000000003


==> anc/fig5.dat <==
-0.521	0.9989905847534	0.997224893424282	0.994284177822486	0.997725969853813	0.995065103338336
-0.514358803986711	0.996147081392801	0.99378028760373	0.991016229562207	0.994624285107278	1.00388414279235
-0.507717607973422	0.99519393694233	0.992335152032496	0.989001060981294	0.996136030613993	1.00715412371349
-0.501076411960133	0.998039336730406	0.996816565756496	0.99405387284181	0.998977069583508	1.01131591761314
-0.494435215946844	0.996186527084345	0.996255554464222	0.995685861584185	0.99809087394164	1.00903684000142
-0.487794019933555	0.998322662995628	0.999011239120663	0.998785051884486	1.00390327476918	1.01052319496558
-0.481152823920266	0.997521612028897	1.00082833238239	1.0019954238996	1.00119255868817	1.01082046595841
-0.474511627906977	0.997194288646184	1.00227663056035	1.00433023991059	1.0054671494313	1.00636140106594
-0.467870431893688	0.999672540074509	1.00357154231232	1.00502512562814	1.00408572681309	1.00923502066331
-0.461229235880399	0.998554785718942	1.00213659736274	1.00207285402241	1.00171385024221	1.01488316952711
-0.45458803986711	1.00152876329003	1.00177922280324	1.0007386734447	1.00497192245496	1.00616322040405
-0.447946843853821	0.999563685137268	0.997187644945121	0.994599854477033	0.999472296559845	1.00150597484969
-0.441305647840532	0.996227110632375	0.995185890590949	0.992511226548835	0.995145576661317	0.997344180950047
-0.434664451827243	0.997934653933617	0.995731440250362	0.992594612834942	0.996917967945051	1.00001961988553
-0.428023255813954	0.997558023436475	0.996060351349371	0.993454285736947	0.999211650782825	1.00338869113762
-0.421382059800664	0.998148570953142	0.999872170950335	0.999374712050527	0.998664294651084	1.00834320768482
-0.414740863787375	0.996513850467057	0.997188172046241	0.996047202157315	0.998247261407852	1.00418141378518
-0.408099667774086	0.99764146624551	0.99861907588723	0.998175537840801	1.00325166032663	1.01319863390107
-0.401458471760797	0.996930305941239	0.997816125180781	0.996620979221239	1.00301707912731	0.999623258561756
-0.394817275747508	0.998575267135705	0.998476407184027	0.996668628527586	0.999289844515931	1.00566776874933
-0.388176079734219	0.997584573421168	0.995467011188393	0.992235257649577	0.995067382928212	0.999722348892699
-0.38153488372093	0.99629841630555	0.994090750163532	0.991536401156493	0.993164668755967	1.00190233617346
-0.374893687707641	0.997676739796602	0.996541594672121	0.994726919293958	1.0001499755801	1.0021996071663
-0.368252491694352	0.997474959912937	0.998050158078152	0.996225887056115	0.999498361137546	1.01656770515316
-0.361611295681063	0.998228979478212	1.00092813019448	1.00107817475242	1.00218301264085	1.00319051047574
-0.354970099667774	0.998833939843712	1.00254123532269	1.002944439251	1.0055192785867	1.01676588581505
-0.348328903654485	1.00085591082082	1.00343713152667	1.0019338768789	1.00760444480286	1.01686497614599
-0.341687707641196	1.00027560401253	1.00230685102457	1.00160033173447	1.00270430419489	1.01121682728219
-0.335046511627907	0.998006338892288	0.999837382276401	0.998552761516046	1.00656186169478	1.01082046595841
-0.328405315614618	0.999244706035459	1.0027109618834	1.00272207582138	1.00377295188067	1.0175586084626
-0.321764119601329	1.00040531965203	1.00157927577831	0.999829365848585	1.00134894615439	1.00655958172783
-0.31512292358804	0.99956444370826	1.00311612694446	1.00361550031538	1.00473734125564	1.01072137562747
-0.308481727574751	0.997731736193465	1.00352550881449	1.0048265868517	1.00351230610365	1.01458589853428
-0.301840531561462	0.996549503303645	1.00109293714473	1.00263868953528	1.00484159956645	1.01141500794407
-0.295199335548173	0.998241875185063	1.00129797948049	1.00140774912132	1.00463308294484	1.00556867841839
-0.288558139534884	0.998303698720847	0.999565573798748	0.99762161465452	0.997256807455176	0.994767832345511
-0.281916943521595	0.998446310067197	0.999371600586512	0.997270201020214	0.998143003097044	0.999920529554585
-0.275275747508306	0.997399102813814	0.99732082582816	0.994643533007851	0.999055263316614	0.997443271280992
-0.268634551495017	0.998117469542502	0.998255376114287	0.997369470408436	1.00202662517464	1.01151409827502
-0.261993355481728	0.999843977118525	0.999593510158118	0.996525680608546	0.99874248838419	1.00309142014479
-0.255352159468438	1.00144380333901	1.00310119241272	1.00207285402241	1.0041899851239	0.996947819626273
-0.24871096345515	1.00124581631031	1.00401606425703	1.00323629125237	1.00241759384017	0.999127806907039
-0.24206976744186	1.00024564045838	0.999249488826997	0.996861211140737	0.997465324076794	0.993281477381349
-0.235428571428571	0.998039716015902	0.996699022206689	0.993049266633	0.996474870124118	0.996353277640612
-0.228787375415282	0.997614536975322	0.996158743558477	0.992014879607724	0.993164668755967	0.980102463365814
-0.222146179401993	0.998771737022432	1.00076490454759	0.999199997927255	0.995328028705232	0.998037813266652
-0.215504983388704	0.999630439384496	1.00238872739858	1.00103052544607	0.99902919873891	1.00328960080668
-0.208863787375415	1.00007609984184	1.00004593861963	0.997748679471445	0.996605193012628	0.99744327128099
-0.202222591362126	0.999799600715539	0.999957737032182	0.998125903146689	0.999785071492267	0.992191483740966
-0.195581395348837	0.999916799933682	1.0007912596036	0.99903719613057	0.999967523536182	0.993182387050401
-0.188940199335548	0.999944487774862	0.998694627047793	0.995459527379038	0.996136030613993	0.991894212748132
-0.182299003322259	1.00086084153226	0.998356930930113	0.99441521341494	1.0002281693132	0.989317864143595
-0.17565780730897	0.999983933466406	0.997094523747218	0.993071105898409	0.997361065765985	0.989317864143592
-0.169016611295681	1.00200400801603	0.998064741209145	0.992463577242489	0.995093447505914	0.994866922676449
-0.162375415282392	0.999724502187407	0.994447597621912	0.989799186862602	0.994233316441747	0.975643398473342
-0.155734219269103	0.999496551604545	0.995241763309691	0.989255190615144	0.992408796002611	0.992587845064742
-0.149093023255814	1.00002717201291	0.998243252788522	0.993545613574112	0.991626858671551	0.980498824689592
-0.142451827242525	1.00030708470867	1.00002520597557	0.997855890410725	0.999732942336864	0.987633328517551
-0.135810631229236	0.998568060711289	0.99733734166326	0.993762020840437	0.996318482657906	0.98565152189867
-0.129169435215947	0.998497513609105	0.997534477482217	0.994337783292126	0.995745061948462	0.988822412488873
-0.122528239202658	0.998173224510357	0.997114202189039	0.993355016348725	0.995223770394424	0.991596941755304
-0.115887043189369	0.997943377500017	0.997460683325389	0.99487979415182	0.994389703907961	0.991200580431525
-0.10924584717608	0.998813079141453	0.997722828282504	0.99486192566194	0.994858866306596	0.986246063884332
-0.102604651162791	0.996904135242041	0.996542648874361	0.993271630062618	0.993842347776218	0.988525141496043
-0.0959634551495016	0.997015265892255	0.996752610820577	0.99326765928709	0.996083901458587	0.991894212748137
-0.0893222591362126	0.99759822769901	0.998344280503229	0.995787116360172	0.994050864397835	0.992092393410023
-0.0826810631229236	0.994406919538936	0.995217692358535	0.993424504920481	0.997465324076792	0.993380567712291
-0.0760398671096345	0.988056542485915	0.990599232343282	0.987988513221426	0.983677162472449	0.983570624948854
-0.0693986710963455	0.985850997328935	0.986382423381627	0.983104459320889	0.984771874735932	0.982480631308469
-0.0627574750830564	0.984373301038033	0.980717843343136	0.975629474387748	0.977056759736148	0.964148920083855
-0.0561162790697674	0.957778181371259	0.94168776239555	0.928277976205704	0.947812303554535	0.906973799129238
-0.0494750830564784	0.956467370698426	0.939941652084678	0.926024561093057	0.94575320191608	0.90410017953187
-0.0428338870431893	0.922135206206676	0.892924583562969	0.883150112319839	0.911217636460965	0.83949328375646
-0.0361926910299003	0.923429707603198	0.892582670636328	0.879639946752298	0.909262793133318	0.845042342289318
-0.0295514950166113	0.916482335180084	0.883367713152498	0.870145822462715	0.902095034265275	0.827998805366975
-0.0229102990033222	0.882874226699456	0.836147007898017	0.826127790337175	0.875587358742369	0.773499123347846
-0.0162691029900332	0.884344337280446	0.84009569808986	0.83122428072851	0.879184270465241	0.784399059751669
-0.00962790697674418	0.860354529683027	0.807140808953404	0.804401692030839	0.860313516209012	0.734754803948794
-0.00298671096345512	0.857566402004788	0.805310889564419	0.80477693031832	0.862164101225853	0.742483849762416
0.00365448504983393	0.855538362459754	0.803837466233068	0.805285189586018	0.860469903675223	0.73267390699897
0.010295681063123	0.858716016341986	0.811244115473842	0.817403996500198	0.873658579992422	0.749915624583206
0.016936877076412	0.853715895653341	0.807383099768326	0.815466258042099	0.87006166826955	0.732772997329918
0.023578073089701	0.868845214787783	0.83095102075539	0.841077760203456	0.890652684654108	0.777859097909379
0.03021926910299	0.86911943820111	0.830917813384817	0.841115482570981	0.888541453860249	0.773895484671621
0.0368604651162791	0.873858610468774	0.836484528315322	0.847117309782902	0.889219132880501	0.784101788758841
0.0435016611295681	0.891745714441807	0.865017039053242	0.875853812285498	0.912911834011594	0.816900688301261
0.0501428571428572	0.89031770455083	0.866207409083043	0.878047665765211	0.909758020109656	0.825719727755262
0.0567840531561462	0.914313960001674	0.897512120312503	0.908348653826192	0.932720913065093	0.89983929530128
0.0634252491694353	0.915994953318224	0.896971138862797	0.90754457178159	0.933242204619132	0.866148582780361
0.0700664451827242	0.919686539047009	0.901351876272837	0.909454514810988	0.937542859939957	0.884678474666869
0.0767076411960133	0.93476579249603	0.917162450073817	0.923270828263769	0.948985209551123	0.90172201158921
0.0833488372093023	0.939266394186955	0.922926125122905	0.928863665596215	0.954797610378665	0.901920192251104
0.0899900332225914	0.946013883153881	0.93202406615805	0.936191731834786	0.960479688317695	0.919954632482883
0.0966312292358804	0.947971375596732	0.933393123467601	0.936660283347196	0.959098265699488	0.933728188484082
0.103272425249169	0.951124375921749	0.935804435392174	0.938314111354979	0.961887175513599	0.932142743188982
0.109913621262459	0.952237578851368	0.938883584436049	0.941419257818573	0.967438930564121	0.923323703734977
0.116554817275747	0.951709234155982	0.938791166039639	0.942255106067405	0.964363310395288	0.938682705031278
0.123196013289037	0.953803269377252	0.943824278936122	0.947973022829011	0.968559707405306	0.942547227938086
0.129837209302326	0.954020599966237	0.943617479596628	0.946839366415512	0.968429384516797	0.94373631190941
0.136478405315615	0.953454326721289	0.943383270998882	0.946154407636778	0.965484087236473	0.93729544039806
0.143119601328904	0.955497537686148	0.943411383058627	0.944951262651524	0.966995832743187	0.938682705031277
0.149760797342193	0.953444844583899	0.942209065403434	0.9450922251828	0.967908092962755	0.938682705031277
0.156401993355482	0.952922189170947	0.942671157385483	0.945475405021337	0.964962795682433	0.943835402240354
0.163043189368771	0.954227689846841	0.942683280711247	0.944224610729737	0.96545802265877	0.934322730469748
0.16968438538206	0.952863020633631	0.941320021514019	0.942866605498855	0.961105238182541	0.934421820800693
0.176325581395349	0.956209835846906	0.943574433005144	0.943317288521384	0.963190404398699	0.935115453117296
0.182966777408638	0.957190668138557	0.942176385133982	0.940807758387124	0.961861110935899	0.94314176992375
0.189607973421927	0.958738152960652	0.946695750138635	0.947432997357081	0.969080998959345	0.949087189780385
0.196249169435216	0.958060369779994	0.947643653653141	0.948471355157887	0.967204349364803	0.94462812488791
0.202890365448505	0.960586411180766	0.950077806626256	0.952376612890553	0.974971593519991	0.957807138903442
0.209531561461794	0.958561026634201	0.946043023251446	0.947105408375948	0.966344218300637	0.950771725406429
0.216172757475083	0.955749003969738	0.943082823360364	0.943077056601886	0.964493633283799	0.93927724701694
0.222813953488372	0.958321318200975	0.949172949703234	0.952201898767282	0.969341644736364	0.955329880629847
0.229455149501661	0.959594579609742	0.946224346036797	0.946698403884237	0.96545802265877	0.939574518009773
0.23609634551495	0.954262584112437	0.938449428813372	0.936157980242791	0.956987034905629	0.932737285174641
0.242737541528239	0.956052432366227	0.942599647333507	0.94119887977672	0.960688204939308	0.937691801721838
0.249378737541528	0.958766220087327	0.946934878346835	0.946285443229232	0.965953249635108	0.938286343707499
0.256019933554817	0.958826147195633	0.945689162699414	0.943994305749061	0.96	0.94165541495959
0.262661129568106	0.9545682882219	0.940781499869541	0.938244622783224	0.958811555344767	0.928377310613117
0.269302325581395	0.958331938194852	0.944902025026572	0.943138603622584	0.962382402489938	0.941159963304871
0.275943521594684	0.955727763981984	0.940911342445485	0.938056010945602	0.962356337912236	0.939178156685997
0.282584717607973	0.958596679470789	0.943541577035318	0.940476198630462	0.96334679186491	0.946808112168676
0.289225913621262	0.958090712619643	0.945706205635633	0.944663381425679	0.966187830834426	0.948591738125662
0.295867109634552	0.960461246967214	0.949055933254549	0.949436253611408	0.969393773891767	0.947204473492449
0.302508305647841	0.9618884982872	0.951144307892808	0.95211652709341	0.972547587793708	0.952951712687193
0.30914950166113	0.961818330470511	0.950472429664918	0.951834602030859	0.971583198418734	0.954338977320407
0.315790697674419	0.961621102012794	0.94840584187296	0.947568003725064	0.966500605766849	0.951564448053981
0.322431893687708	0.960695645403502	0.945306487286143	0.943374864766553	0.960323300851483	0.936205446757679
0.329073089700997	0.960912975992487	0.944416213494114	0.941869940841103	0.965536216391877	0.940664511650155
0.335714285714286	0.958765840801831	0.944501779575961	0.943329200847971	0.96334679186491	0.930359117231991
0.342355481727575	0.960741159662975	0.946922227919951	0.945060458978568	0.965692603858088	0.937196350067119
0.348996677740864	0.960066790051778	0.946993737971926	0.945040605100923	0.965093118570942	0.944231763564139
0.355637873754153	0.957965548406091	0.946617387772098	0.947381377275206	0.968116609584373	0.945321757204519
0.362279069767442	0.95486906161992	0.945988029034571	0.947262254009339	0.965848991324301	0.942646318269031
0.368920265780731	0.959045753497592	0.949486750570131	0.951459363743379	0.969054934381642	0.959888035853266
0.37556146179402	0.959214156257644	0.951833229056919	0.95441163534911	0.973407718857873	0.956717145263061
0.382202657807309	0.962935326255087	0.955153087612355	0.957872166222541	0.973772622945701	0.956221693608342
0.388843853820598	0.964121351999864	0.957744316719293	0.961630505260638	0.976613661915215	0.947699925147167
0.395485049833887	0.963960534949725	0.956730349864388	0.959712620680183	0.972443329482899	0.956023512946455
0.402126245847176	0.965258829201202	0.958360849329561	0.961906474159895	0.980549413148212	0.952753532025304
0.408767441860465	0.962314815184267	0.956502466480085	0.960133522886245	0.976040241205771	0.955032609637013
0.415408637873754	0.962097863880777	0.955915275832174	0.959643132108427	0.969524096780278	0.945222666873572
0.422049833887043	0.962725202090518	0.95726342479729	0.960334047050454	0.976796113959128	0.95532988062985
0.428691029900332	0.964972468652016	0.95911477963183	0.962293624773963	0.97763018044559	0.957708048572498
0.435332225913621	0.965723453933326	0.95781547537052	0.960260587703169	0.979532894617836	0.959689855191377
0.44197342192691	0.96549322763749	0.95879201804589	0.961289018565153	0.977030695158446	0.964248010414796
0.448614617940199	0.964780170905741	0.956524780427507	0.957216988260274	0.974815206053778	0.956320783939289
0.455255813953488	0.965872513133102	0.957124972903049	0.958914494798875	0.97471094774297	0.949780822096994
0.461897009966777	0.964191140531056	0.955813721016347	0.957606124262104	0.974293914499739	0.964347100745738
0.468538205980066	0.962675136405097	0.956349080054105	0.959627249006311	0.974580624854461	0.951168086730206
0.475179401993356	0.962116448870062	0.955513449078203	0.957620021976456	0.974346043655144	0.969797068947657
0.481820598006644	0.960823843901018	0.953120937093584	0.955229615108062	0.969862936290404	0.953447164341911
0.488461794019934	0.962146791709711	0.952716650534385	0.953105250200104	0.968246932472881	0.95641987427023
0.495102990033223	0.962635690713554	0.952956832944826	0.953641304896505	0.972339071172091	0.947699925147167
0.501744186046512	0.963905917838357	0.956083772490267	0.958253360673314	0.97588385373956	0.941259053635817
0.508385382059801	0.961933253975682	0.955954808416189	0.958304980755189	0.973407718857872	0.957212596917779
0.51502657807309	0.961499730654198	0.955904382409024	0.958326820020599	0.969315580158662	0.946510841175845
0.521667774086379	0.958991136386224	0.951435970512656	0.952952375342243	0.96665699323306	0.946213570183013
0.528308970099668	0.957781974226215	0.95057064617365	0.951929900643552	0.968246932472881	0.942051776283363
0.534950166112957	0.960462005538205	0.950198161382037	0.950498436065386	0.967595318030332	0.940664511650157
0.541591362126246	0.960834843180391	0.948401273663251	0.947589842990474	0.970019323756616	0.945817208859238
0.548232558139535	0.960068307193761	0.947439841219994	0.945830789431174	0.964910666527029	0.9520598997087
0.554873754152824	0.957759217096478	0.944088356597345	0.941760744514059	0.962564854533852	0.945321757204517
0.561514950166113	0.95941328114284	0.945881203207542	0.94408761897399	0.966448476611446	0.946808112168675
0.568156146179402	0.959980692244275	0.9470982796941	0.94464154216027	0.967386801408715	0.948294467132836
0.574797342192691	0.959006307806049	0.946882343935189	0.946291399392525	0.964285116662182	0.95949167452949
0.58143853820598	0.959833908757473	0.948950688730881	0.948086189931585	0.967517124297227	0.949087189780381
0.588079734219269	0.960478694100012	0.94986011386361	0.949329042672128	0.968481513672199	0.947105383161505
0.594720930232558	0.959542238211348	0.952092562808061	0.953555933222634	0.969967194601212	0.943538131247526
0.601362126245847	0.959830495188012	0.953529791862491	0.954512890125097	0.971061906864695	0.948690828456607
0.608003322259136	0.959705710259956	0.953752052834845	0.955579043354605	0.967882028385054	0.943240860254694
0.614644518272425	0.959922661563446	0.95332211402113	0.955652502701889	0.970618809043762	0.942349047276201
0.621285714285714	0.960124441447111	0.953297515968853	0.955368592251574	0.968455449094498	0.943538131247527
0.627926910299003	0.960760123937756	0.9525335707453	0.952438159911251	0.971270423486311	0.961176210155537
0.634568106312292	0.961427287124536	0.951620631605102	0.951721434928286	0.97312100850315	0.957113506586834
0.641209302325581	0.961855500449081	0.951761719004944	0.952831266688611	0.971687456729541	0.956122603277399
0.647850498338871	0.961695441969934	0.952871618263727	0.953970879265403	0.970436356999848	0.961275300486481
0.65449169435216	0.959601786034159	0.950260886415341	0.950657267086542	0.965431958081069	0.956915325924953
0.661132890365448	0.95951265394269	0.951149930304757	0.95188423672497	0.969028869803941	0.947600834816224
0.667774086378737	0.961616550586846	0.954507388740102	0.955342782210636	0.973668364634892	0.957509867910615
0.674415282392027	0.963530045912206	0.957263249096917	0.959101121248733	0.97630088698279	0.959293493867604
0.681056478405316	0.962001146079396	0.955520828493886	0.958025041080403	0.97562320796254	0.961572571479312
0.687697674418605	0.962868951293355	0.95683014767648	0.959347309331524	0.97562320796254	0.950177183420767
0.694338870431894	0.961368877158212	0.955564050785743	0.957508840261647	0.972391200327495	0.947105383161509
0.700980066445183	0.964080009880842	0.957903149856848	0.960371769417978	0.972703975259917	0.947699925147168
0.707621262458472	0.965670353963941	0.959108981519508	0.960870101746854	0.977265276357764	0.960086216515152
0.714262458471761	0.966368997846857	0.95930172482913	0.960691416848054	0.979637152928644	0.95493351930607
0.72090365448505	0.964162694118885	0.957795094127206	0.958513446470457	0.976926436847638	0.955131699967957
0.727544850498339	0.963327886743045	0.955846049885054	0.956547912583655	0.976300886982791	0.94571811852829
0.734186046511628	0.964232482650078	0.955255872330795	0.955682283518356	0.972026296239667	0.94878991878755
0.740827242524917	0.964265859773692	0.955938116880717	0.956627328094233	0.976822178536831	0.950771725406427
0.747468438538206	0.964684590960847	0.957230041726344	0.959472388760684	0.973981139567316	0.957906229234386
0.754109634551495	0.965128734276208	0.957970091699114	0.958928392513226	0.976222693249685	0.951564448053979
0.760750830564784	0.963868747859787	0.957204740872574	0.959263923045417	0.973902945834209	0.962068023134032
0.767392026578073	0.962295092338495	0.956840338298137	0.959321499290586	0.975127980986202	0.960086216515155
0.774033222591362	0.962746821363768	0.956454500278146	0.957566416506815	0.975597143384838	0.955032609637013
0.780674418604651	0.959299874779652	0.952259302462419	0.953317686690901	0.969237386425556	0.948591738125663
0.78731561461794	0.958385796735229	0.949436148862591	0.948914096629359	0.969263451003258	0.95305080301814
0.793956810631229	0.956521987809794	0.945772444676406	0.944365573261012	0.964050535462864	0.943240860254693
0.800598006644518	0.957911310580219	0.946245605781978	0.944147180606923	0.964180858351374	0.946709021837732
0.807239202657807	0.959616957453983	0.947132014165794	0.944742796936257	0.963034016932487	0.957311687248719
0.813880398671096	0.960205229257676	0.948242616226069	0.947014080538783	0.964024470885162	0.953942615996635
0.820521594684385	0.96117544155545	0.951599020459173	0.951012651496378	0.97153106926333	0.952654441694361
0.827162790697675	0.961720854098139	0.9514640825724	0.951340240477512	0.965379828925665	0.954537157982296
0.833803986710964	0.962039074628957	0.952147732725309	0.951145672476596	0.972286942016688	0.957906229234386
0.840445182724253	0.961893808284138	0.9511397396831	0.950732711821591	0.969080998959345	0.953050803018137
0.847086378737542	0.963338506736922	0.95373729400348	0.953327613629723	0.972417264905197	0.946213570183009
0.85372757475083	0.960491589806863	0.952616852722293	0.954032426286101	0.972886427303832	0.9511680867302
0.86036877076412	0.961554727051062	0.954972467628498	0.957052201075824	0.974997658097692	0.952258080370587
0.867009966777409	0.962787025626303	0.956586099857824	0.958301009979661	0.973303460547065	0.961869842472142
0.873651162790698	0.961825157609433	0.953966758691143	0.955305059843111	0.970462421577549	0.950573544744539
0.880292358803987	0.962499906506125	0.952578725741264	0.951310459661045	0.970253904955933	0.95305080301814
0.886933554817276	0.964744138783658	0.953914751380616	0.952362715176202	0.972078425395071	0.950177183420766
0.893574750830565	0.964986881500849	0.952721570144841	0.950593734678081	0.97299068561464	0.948096286470944
0.900215946843854	0.964048149899211	0.953571959952108	0.951354138191863	0.972469394060601	0.941556324628656
0.906857142857143	0.963436741680285	0.954527594283043	0.953869624489416	0.973720493790295	0.951267177061145
0.913498338870432	0.964406953978059	0.95772042146851	0.958277185326487	0.975414691340924	0.948889009118492
0.920139534883721	0.966461922793281	0.958224857240547	0.957780838385376	0.977291340935466	0.955329880629847
0.92678073089701	0.96540940554296	0.955325625379036	0.954395752246995	0.976405145293598	0.956518964601171
0.933421926910299	0.965994263777193	0.955956916820671	0.955642575763067	0.973955074989614	0.971283423911811
0.940063122923588	0.96268272211501	0.955654009376926	0.95640297927685	0.973850816678806	0.958203500227219
0.946704318936877	0.963598696586911	0.955794393975273	0.956702772829282	0.975935982894965	0.959590764860433
0.953345514950166	0.962624312148686	0.954671317188486	0.955779567518814	0.974606689432163	0.970094339940481
0.959986710963455	0.960767709647668	0.953813899366283	0.954878201473755	0.971374681797118	0.951465357723036
0.966627906976744	0.962336813743012	0.956696966793441	0.958267258387665	0.973068879347746	0.958302590558164
0.973269102990033	0.963318404605655	0.956932580994173	0.958173945162736	0.976170564094282	0.95463624831324
0.979910299003322	0.966171010818148	0.95896033900361	0.958972071044044	0.976639726492917	0.954140796658524
0.986551495016611	0.967549713594695	0.960220989182771	0.960826423216036	0.978490311509757	0.964347100745738
0.9931926910299	0.965761003197392	0.958338359681765	0.958374469326945	0.97627482240509	0.955726241953625
0.99983388704319	0.96502139648095	0.957006023750256	0.95726463756662	0.97721314720236	0.957311687248729
1.00647508305648	0.966061397309916	0.957996446755125	0.958404250143412	0.976587597337512	0.957906229234388
1.01311627906977	0.966667874817399	0.960612449614711	0.9624981197137	0.977708374178699	0.968310713983496
1.01975747508306	0.965769347478295	0.960364712088214	0.962271785508554	0.976978566003042	0.956221693608342
1.02639867109635	0.965082082160247	0.960572038528829	0.96293093424635	0.976874307692234	0.965040733062345
1.03303986710963	0.964244619785937	0.95812172112136	0.959281791535297	0.974606689432163	0.96127530048648
1.03968106312292	0.963040388337371	0.955264481649093	0.955596911844485	0.971478940107925	0.953645345003802
1.04632225913621	0.963786822192735	0.954641448125008	0.954852391432817	0.972521523216005	0.956320783939287
1.0529634551495	0.963274407488164	0.953935835425424	0.953176724159624	0.972964621036939	0.958698951881938
1.05960465116279	0.961604034165491	0.951681423934299	0.951653931744295	0.968950676070836	0.946709021837733
1.06624584717608	0.962910672697872	0.951653838975675	0.949648690102204	0.967595318030333	0.947898105809058
1.07288704318937	0.961828950464389	0.951256229030666	0.949646704714439	0.967777770074245	0.953546254672855
1.07952823920266	0.961564967759443	0.951672463215256	0.950881615903925	0.974502431121356	0.949285370442271
1.08616943521595	0.960275017788869	0.950147032573377	0.949301247243425	0.965666539280387	0.954933519306072
1.09281063122924	0.961970803239747	0.951730444338478	0.950133124716729	0.967595318030333	0.957113506586836
1.09945182724253	0.961726164095078	0.951151335907744	0.950482552963271	0.97020177580053	0.948690828456609
1.10609302325581	0.963344954590347	0.953546834798711	0.952749865790269	0.969028869803941	0.952456261032474
1.1127342192691	0.963099936160182	0.95513059796456	0.955753757477876	0.976274822405089	0.961176210155537
1.11937541528239	0.964194933386012	0.956045645509239	0.95708595266782	0.974945528942289	0.957608958241556
1.12601661129568	0.96485716586135	0.957521880046565	0.95850153414387	0.975831724584155	0.961374390817424
1.13265780730897	0.962301919477416	0.956101869628727	0.957310301485202	0.975049787253097	0.955329880629846
1.13929900332226	0.965183730673071	0.959589170640016	0.960729139215579	0.97718708262466	0.957807138903443
1.14594019933555	0.966888618975844	0.959487967224936	0.960536556602427	0.974476366543652	0.959392584198546
1.15258139534884	0.964281410479012	0.956403020068739	0.95613495192865	0.974293914499741	0.962068023134028
1.15922259136213	0.964048908470202	0.955599542261171	0.955394402292511	0.97445030196595	0.955428970960792
1.16586378737542	0.96214337814025	0.95182655244273	0.950313795003293	0.971270423486311	0.954933519306074
1.1725049833887	0.96196966538326	0.951558960774038	0.95005767998168	0.97127042348631	0.951663538384924
1.17914617940199	0.961978768235155	0.951168027443217	0.949666558592084	0.967595318030334	0.955726241953619
1.18578737541528	0.961077965183078	0.950395472901368	0.949194036304146	0.969810807135	0.958104409896274
1.19242857142857	0.961245609372138	0.949884184814767	0.94879894413902	0.967673511763439	0.94829446713283
1.19906976744186	0.963446982388667	0.95475670756996	0.9546300280032	0.970279969533635	0.950969906068319
1.20571096345515	0.962861365583443	0.956128224684738	0.956986683279597	0.973564106324084	0.95721259691778
1.21235215946844	0.96593054381393	0.959280640784322	0.959655044435013	0.976874307692235	0.959689855191379
1.21899335548173	0.964893577268929	0.95766981976097	0.958308951530719	0.97523223929701	0.957906229234391
1.22563455149502	0.966470267074185	0.960258940463426	0.960941575706375	0.975779595428751	0.961572571479312
1.23227574750831	0.96508701287169	0.96147478704737	0.963329997187003	0.977578051290186	0.959194403536656
1.23891694352159	0.964850338722429	0.96123829434477	0.963179107716906	0.979611088350942	0.971481604573698
1.24555813953488	0.967630880690756	0.962434638187266	0.964273056375116	0.976431209871301	0.965040733062345
1.25219933554817	0.965970748076465	0.959526269906338	0.960101756682013	0.97656153275981	0.965437094386124
1.25884053156146	0.964722898795903	0.95731402650483	0.957977391774056	0.971296488064012	0.954636248313237
1.26548172757475	0.964979295790937	0.957332475044037	0.957989304100643	0.974893399786884	0.962860745781585
1.27212292358804	0.96662539484189	0.958150008881478	0.958156076672856	0.977161018046957	0.959194403536656
1.27876411960133	0.966817692588165	0.959464071974155	0.961044815870126	0.977004630580743	0.962563474788751
1.28540531561462	0.965858479569764	0.959849031492278	0.961001137339308	0.978281794888141	0.966130726702724
1.29204651162791	0.963219790376796	0.956879695181779	0.958092544264394	0.973485912590978	0.96801344299066
1.2986877076412	0.964474466796278	0.9589861669585	0.961179822238108	0.97562320796254	0.9658334557099
1.30532890365449	0.967511405759638	0.961834094310977	0.962476280448291	0.97812540742193	0.962563474788749
1.31197009966777	0.968260115327975	0.962964550513448	0.964235334007591	0.979949927861067	0.96662617835745
1.31861129568106	0.967004301052006	0.96191017257266	0.963840241842466	0.982061158654926	0.96355437809819
1.32525249169435	0.965695766092146	0.960422517511063	0.96268077538803	0.978803086442181	0.960284397177039
1.33189368770764	0.965327859161404	0.960052316824304	0.961692052281336	0.978255730310438	0.960878939162704
1.33853488372093	0.967412412245284	0.962977903741826	0.96581967344362	0.980888252658339	0.961077119824591
1.34517607973422	0.965128354990712	0.95996323673499	0.962666877673678	0.977942955378014	0.960284397177039
1.35181727574751	0.966725526212731	0.959943031192049	0.96043530182644	0.974919464364587	0.954636248313236
1.3584584717608	0.96752506003748	0.961449310493227	0.961866766404606	0.977161018046957	0.966527088026503
1.36509966777409	0.969681677365526	0.963021828835177	0.963522579800155	0.97653546818211	0.96
1.37174086378738	0.966685701235692	0.960977203589894	0.962968656613874	0.975988112050367	0.964248010414792
1.37838205980066	0.967242113057754	0.961005315649639	0.962029568201291	0.974398172810546	0.957113506586834
1.38502325581395	0.967245147341719	0.960238559220111	0.961281077014095	0.976535468182108	0.958302590558164
1.39166445182724	0.964975882221476	0.958036330739887	0.958700072920314	0.977004630580745	0.962662565119694
1.39830564784053	0.965560740455709	0.958854040277701	0.959664971373835	0.979220119685412	0.96206802313403
1.40494684385382	0.96571966107837	0.957859224763497	0.959289733086355	0.973564106324084	0.966328907364617
1.41158803986711	0.964318580457582	0.956079379980932	0.956704758217046	0.970827325665376	0.959788945522319
1.4182292358804	0.963649900128819	0.955184186578447	0.955467861639796	0.973824752101104	0.95998712618421
1.42487043189369	0.963888091420063	0.956894981114266	0.95774708679338	0.974111462455825	0.965338004055178
1.43151162790698	0.962082692460953	0.955254642428182	0.956087302622303	0.974189656188931	0.965139823393287
1.43815282392027	0.962211649529461	0.953315613107314	0.954497007022982	0.971895973351158	0.952753532025304
1.44479401993356	0.962487010799274	0.953592868296543	0.953740574284728	0.976248757827387	0.960185306846095
1.45143521594684	0.96459014887244	0.954534973698726	0.954230965062546	0.97429391449974	0.965338004055177
1.45807641196013	0.964395954698687	0.955755564192752	0.955982077070787	0.975154045563905	0.95473533864418
1.46471760797342	0.966141047263994	0.959595671553832	0.960838335542623	0.980393025682	0.959689855191373
1.47135880398671	0.964308719034696	0.959147987002404	0.961294974728446	0.977551986712486	0.957014416255896
1.478	0.964325786881998	0.958542347815286	0.961120260605175	0.973199202236256	0.948294467132834

